Integrating Owicki-Gries for C11-Style Memory Models into Isabelle/HOL

Weak memory presents a new challenge for program verification and has resulted in the development of a variety of specialised logics. For C11-style memory models, our previous work has shown that it is possible to extend Hoare logic and Owicki-Gries reasoning to verify correctness of weak memory programs. The technique introduces a set of high-level assertions over C11 states together with a set of basic Hoare-style axioms over atomic weak memory statements (e.g., reads/writes), but retains all other standard proof obligations for compound statements. This paper takes this line of work further by showing Nipkow and Nieto's encoding of Owicki-Gries in the Isabelle theorem prover can be extended to handle C11-style weak memory models in a straightforward manner. We exemplify our techniques over several litmus tests from the literature and a non-trivial example: Peterson's algorithm adapted for C11. For the examples we consider, the proof outlines can be automatically discharged using the existing Isabelle tactics developed by Nipkow and Nieto. The benefit here is that programs can be written using a familiar pseudocode syntax with assertions embedded directly into the program.

==> anc/LoadBuffering.thy <==
theory LoadBuffering imports OpSem_ProofRules 
begin

consts x :: L
       y :: L



record LB =
r1 :: V
r2 :: V
\<sigma> :: surrey_state

definition "global s a b \<equiv> wfs s \<and> a \<noteq> b"

lemmas opsemsyntax [simp] =  global_def
lemmas defs_del [simp del] =  Rd_def Let_def Wr_def Upd_def st_rd_def val_rd_def


lemma LoadBuffering:
 "\<parallel>-   \<lbrace>(global \<acute>\<sigma> x y)  \<and> \<acute>r1 = 0 \<and> \<acute>r2 = 0 \<and> [x =\<^sub>2 0]\<acute>\<sigma> \<and> [x =\<^sub>3 0]\<acute>\<sigma>  \<and> [y =\<^sub>2 0]\<acute>\<sigma> \<and> [y =\<^sub>3 0]\<acute>\<sigma>\<rbrace>
COBEGIN
  \<lbrace> (global \<acute>\<sigma> x y) \<and> [y =\<^sub>3 0]\<acute>\<sigma> \<and> \<acute>r2  = 0 \<rbrace>
    <\<acute>r1 \<leftarrow>\<^sub>2 x \<acute>\<sigma>> ;;
  \<lbrace> (global \<acute>\<sigma> x y) \<and> [y =\<^sub>3 0]\<acute>\<sigma> \<and> \<acute>r2  =  0\<rbrace>
    <y  :=\<^sub>2 1 \<acute>\<sigma>>
  \<lbrace> (global \<acute>\<sigma> x y) \<and> (\<acute>r1 = 0 \<or> \<acute>r2 = 0) \<rbrace>
\<parallel>
  \<lbrace> (global \<acute>\<sigma> x y) \<and> [x =\<^sub>2 0]\<acute>\<sigma> \<and> \<acute>r1  = 0 \<rbrace>
    <\<acute>r2 \<leftarrow>\<^sub>3 y \<acute>\<sigma>> ;;
  \<lbrace> (global \<acute>\<sigma> x y) \<and> [x =\<^sub>2 0]\<acute>\<sigma> \<and> \<acute>r1  = 0 \<rbrace>
    <x  :=\<^sub>3 1 \<acute>\<sigma>>
  \<lbrace> (global \<acute>\<sigma> x y) \<and> (\<acute>r1 = 0 \<or> \<acute>r2 = 0) \<rbrace>
COEND
  \<lbrace>\<acute>r1 = 0 \<or> \<acute>r2 = 0\<rbrace>" 
    by (oghoare;(simp add: Collect_conj_eq[symmetric] Collect_imp_eq[symmetric] Collect_disj_eq[symmetric] Collect_mono_iff )?; clarify?, simp_all?)

end

==> anc/MessagePassing.thy <==
theory MessagePassing imports OpSem_ProofRules
begin




definition "f::L \<equiv> 0"
definition "d::L \<equiv> 1"

lemmas opsemsyntax [simp] =  f_def d_def
lemmas defs_del [simp del] =  Rd_def Let_def Wr_def Upd_def val_rd_def st_rd_def

record MP =
r :: V
\<sigma> :: surrey_state
  
lemma MessagePassing:
 "\<parallel>- \<lbrace>wfs \<acute>\<sigma> \<and> [f =\<^sub>2 0]\<acute>\<sigma> \<and> [f =\<^sub>3 0]\<acute>\<sigma>  \<and> [d =\<^sub>2 0]\<acute>\<sigma> \<and> [d =\<^sub>3 0]\<acute>\<sigma>\<rbrace>
COBEGIN
  \<lbrace>wfs \<acute>\<sigma>  \<and> (\<not> [f \<approx>\<^sub>3 1]\<acute>\<sigma>) \<and> [d =\<^sub>2 0]\<acute>\<sigma> \<rbrace>
  <d :=\<^sub>2 5 \<acute>\<sigma>> ;;
  \<lbrace>wfs \<acute>\<sigma>  \<and> (\<not> [f \<approx>\<^sub>3 1]\<acute>\<sigma>) \<and> [d =\<^sub>2 5]\<acute>\<sigma> \<rbrace>
  <f :=\<^sup>R\<^sub>2 1 \<acute>\<sigma>> 
  \<lbrace> True \<rbrace>
\<parallel>
  DO 
     \<lbrace>wfs \<acute>\<sigma>  \<and> [f = 1]\<lparr>d =\<^sub>3 5\<rparr>\<acute>\<sigma>\<rbrace>  
     <\<acute>r \<leftarrow>\<^sup>A\<^sub>3 f \<acute>\<sigma>>
  UNTIL (\<acute>r = 1)
  INV  \<lbrace>wfs \<acute>\<sigma> \<and> [f = 1]\<lparr>d =\<^sub>3 5\<rparr>\<acute>\<sigma> \<and> (\<acute>r = 1 \<longrightarrow> [ d =\<^sub>3 5]\<acute>\<sigma>)\<rbrace>
  OD;; 
  \<lbrace>wfs \<acute>\<sigma> \<and>  [d =\<^sub>3 5]\<acute>\<sigma>\<rbrace>
  <\<acute>r  \<leftarrow>\<^sub>3 d \<acute>\<sigma>>
  \<lbrace> \<acute>r = 5 \<rbrace>
COEND 
\<lbrace> \<acute>r = 5 \<rbrace>    
 "
    by (oghoare;(simp add: Collect_conj_eq[symmetric] Collect_imp_eq[symmetric] Collect_disj_eq[symmetric] Collect_mono_iff )?; clarify?, simp_all?)

end

==> anc/OpSem.thy <==
theory OpSem 
imports Main HOL.Rat 
begin

type_synonym TS = rat (* Event *)
type_synonym T = nat (* Thread ID *)
type_synonym L = nat (*? Ref?*)
definition "null = (0 :: nat)"

type_synonym V = nat

(* bool: release/aquire or relaxed*)
datatype action =
    Read bool L V
  | Write bool L V
  | Update L V V

print_theorems

fun avar :: "action \<Rightarrow> L" where
    "avar (Read _ x v) = x"
  | "avar (Write _ x v) = x"
  | "avar (Update x e v) = x"

fun wr_val :: "action \<Rightarrow> V option" where
    "wr_val (Write _ _ v) =  Some v"
  | "wr_val (Update _ _ v) = Some  v"
  | "wr_val _ = None"

fun rd_val :: "action \<Rightarrow> V option" where
    "rd_val (Read _ _ v) = Some v"
  | "rd_val (Update _ v _) = Some v"
  | "rd_val _ = None"

fun isRA :: "action \<Rightarrow> bool" where
    "isRA (Read b _ _) = b" 
  | "isRA (Write b _ _) = b"
  | "isRA (Update _ _ _) = True"

fun isWr :: "action \<Rightarrow> bool" where
    "isWr (Read _ _ _) = False" 
  | "isWr (Write _ _ _) = True"
  | "isWr (Update _ _ _) = False"

fun isRd :: "action \<Rightarrow> bool" where
    "isRd (Read _ _ _) = True" 
  | "isRd (Write _ _ _) = False"
  | "isRd (Update _ _ _) = False"

fun isUp :: "action \<Rightarrow> bool" where
    "isUp (Read _ _ _) = False" 
  | "isUp (Write _ _ _) = False"
  | "isUp (Update _ _ _) = True"


abbreviation "reads a \<equiv> a \<in> (dom rd_val)"
abbreviation "writes a \<equiv> a \<in> (dom wr_val)"


type_synonym View = "L \<Rightarrow> T"

type_synonym event = "TS \<times> T \<times> action"

abbreviation time_stamp :: "event \<Rightarrow> TS" where "time_stamp e \<equiv> fst e"
abbreviation tid :: "event \<Rightarrow> T" where "tid e \<equiv> fst (snd e)"
abbreviation act :: "event \<Rightarrow> action" where "act e \<equiv> snd (snd e)"

abbreviation var :: "L \<times> TS \<Rightarrow> L" where "var \<equiv> fst"
abbreviation tst :: "L \<times> TS \<Rightarrow> TS" where "tst \<equiv> snd"

(*
lemma [simp]: "var (x, ts) = x" by(simp add: var_def)
lemma [simp]: "tst (x, ts) = ts" by(simp add: tst_def)
*)

record write_record =
  val :: V
  is_releasing :: bool

record surrey_state =
  writes :: "(L \<times> TS) set"
  thrView :: "T \<Rightarrow> L \<Rightarrow> (L \<times> TS)"
  modView :: "(L \<times> TS) \<Rightarrow> L \<Rightarrow> (L \<times> TS)"
  mods :: "(L \<times> TS) \<Rightarrow> write_record"
  write_available :: "(L \<times> TS) \<Rightarrow> bool" \<comment> \<open>rewrite as "covered" instead of write_available\<close>


definition "value \<sigma> w \<equiv>  val (mods \<sigma> w)"
definition "releasing \<sigma> w \<equiv>  is_releasing (mods \<sigma> w)"

definition "writes_on \<sigma> x = {w . var w = x \<and> w \<in> writes \<sigma>}"
definition "visible_writes \<sigma> t x \<equiv> {w \<in> writes_on \<sigma> x . tst(thrView \<sigma> t x) \<le> tst w}" \<comment> \<open>is this observable writes?\<close>
                                             


lemma writes_on_var [simp]: "w \<in> writes_on \<sigma> x \<Longrightarrow> var w = x"
  by (simp add: writes_on_def)

lemma visible_var [simp]: "w \<in> visible_writes \<sigma> t x \<Longrightarrow> var w = x"
  by (auto simp add: visible_writes_def)

lemma visible_writes_in_writes: "visible_writes \<sigma> t x \<subseteq> writes \<sigma>"
  using visible_writes_def writes_on_def by fastforce

definition "valid_fresh_ts \<sigma> w ts' \<equiv> tst w < ts' \<and> (\<forall> w' \<in> writes_on \<sigma> (var w). tst w < tst w' \<longrightarrow> ts' < tst w')"

definition "ts_oride m m' x \<equiv> if tst (m x) \<le> tst (m' x) then m' x else m x"

definition rev_app :: "'s \<Rightarrow> ('s \<Rightarrow> 't) \<Rightarrow> 't" (infixl ";;" 150)
  where
  "rev_app s f \<equiv> f s"


definition 
  "update_thrView t nv \<sigma> \<equiv> \<sigma> \<lparr> thrView := (thrView \<sigma>)(t := nv)\<rparr>"

definition 
  "update_modView w nv \<sigma> \<equiv> \<sigma> \<lparr> modView := (modView \<sigma>)(w := nv) \<rparr>"

definition 
  "update_mods w nwr \<sigma> \<equiv> \<sigma> \<lparr> mods := (mods \<sigma>)(w := nwr)\<rparr> \<lparr>writes := writes \<sigma> \<union> {w}\<rparr>"

definition 
  "update_wa w b \<sigma> \<equiv> \<sigma> \<lparr> write_available := (write_available \<sigma>)(w := b)\<rparr>"

definition "syncing \<sigma> w b \<equiv> releasing \<sigma> w \<and> b"

lemma [simp]: "syncing \<sigma> w False = False"
  by (simp add: syncing_def)

lemma [simp]: "syncing \<sigma> w True = releasing \<sigma> w"
  by (simp add: syncing_def)

definition
  "read_trans t b w \<sigma>  \<equiv>
       let new_thr_idx = (thrView \<sigma> t)(var w := w) in
       let new_thr_idx' = 
             if syncing \<sigma> w b then ts_oride new_thr_idx (modView \<sigma> w) else new_thr_idx in
          \<sigma> ;; update_thrView t new_thr_idx'"

lemma [simp]: "\<not> syncing \<sigma> w b \<Longrightarrow> thrView (read_trans t b w \<sigma>) t = (thrView \<sigma> t)(var w := w)"
  by (simp add: read_trans_def rev_app_def update_thrView_def)

lemma syncing_thrView_read_trans [simp]: "syncing \<sigma> w b \<Longrightarrow>
                     thrView (read_trans t b w \<sigma>) t = ts_oride ((thrView \<sigma> t)(var w := w)) (modView \<sigma> w)"
  by (simp add: read_trans_def rev_app_def update_thrView_def)


lemma [simp]: "t' \<noteq> t \<Longrightarrow> thrView (read_trans t b w \<sigma>) t' = (thrView \<sigma> t')"
  apply (simp add: read_trans_def rev_app_def update_thrView_def)
  by (metis fun_upd_other surrey_state.select_convs(2) surrey_state.surjective surrey_state.update_convs(2))

lemma [simp]: "var w \<noteq> x \<Longrightarrow> b = False \<Longrightarrow> thrView (read_trans t b w \<sigma>) t x = thrView \<sigma> t x"
  by (simp add: read_trans_def rev_app_def update_thrView_def Let_def ts_oride_def)

lemma [simp]: "modView (read_trans t b w \<sigma>) = modView \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "mods (read_trans t b w \<sigma>) = mods \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
                                                            
lemma [simp]: "write_available (read_trans t b w \<sigma>) = write_available \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "writes (read_trans t b w \<sigma>) = writes \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "writes_on (read_trans t b w \<sigma>) x = writes_on \<sigma> x"
  apply(unfold writes_on_def)
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)


lemma [simp]: "value (read_trans t False w \<sigma>) x  = value \<sigma> x"
  apply(unfold value_def)
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)


definition
  "write_trans t b w v \<sigma> ts' \<equiv>
          \<sigma> ;; update_thrView t ((thrView \<sigma> t)(var w := (var w, ts'))) 
            ;; update_modView (var w, ts') ((thrView \<sigma> t)(var w := (var w, ts')))
            ;; update_mods (var w, ts') \<lparr> val = v, is_releasing = b\<rparr> 
            ;; update_wa (var w, ts') True"


lemma [simp]: "thrView (write_trans t b w v \<sigma> ts') t = (thrView \<sigma> t)(var w := (var w, ts'))"
  by (simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "t' \<noteq> t \<Longrightarrow> thrView (write_trans t b w v \<sigma> ts') t' = (thrView \<sigma> t')"
  by (simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' = (thrView \<sigma> t)(var w := (var w, ts'))"
  apply (simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' y = modView \<sigma> w' y"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> mods (write_trans t b w v \<sigma> ts') w' = \<lparr> val = v, is_releasing = b\<rparr>"
  apply (simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> mods (write_trans t b w v \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> mods (write_trans t b w v \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> write_available (write_trans t b w v \<sigma> ts') w' = True"
  apply (simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow>
                write_available (write_trans t b w v \<sigma> ts') w' = write_available \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> write_available (write_trans t b w v \<sigma> ts') w' = write_available \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma writes_new_w [simp]: "writes (write_trans t b w v \<sigma> ts') = writes \<sigma> \<union> {(var w, ts')}"
  by(simp add: Let_def rev_app_def
                   write_trans_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "x = var w \<Longrightarrow> writes_on (write_trans t b w v \<sigma> ts') x = writes_on \<sigma> x \<union> {(var w, ts')}"
  apply(unfold writes_on_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  using Collect_cong by auto

lemma [simp]: "y \<noteq> var w \<Longrightarrow> writes_on (write_trans t b w v \<sigma> ts') y = writes_on \<sigma> y"
  apply(unfold writes_on_def)
  by(auto simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "w \<in> writes_on \<sigma> y \<Longrightarrow>  w \<in> writes_on (write_trans t b w' v \<sigma> ts') y"
  apply(unfold writes_on_def)
  by simp




definition "update_trans t w v' \<sigma> ts' \<equiv> 
       let new_thr_idx = (thrView \<sigma> t)(var w := (var w, ts')) in
         let new_thr_idx' =
             if releasing \<sigma> w
             then
                 ts_oride new_thr_idx (modView \<sigma> w) 
             else
                 new_thr_idx 
             in
                 \<sigma> ;; update_thrView t new_thr_idx' 
                   ;; update_modView (var w, ts') new_thr_idx' \<comment> \<open>TODO: check this prime on new_thr_idx\<close> 
                   ;; update_mods (var w, ts') \<lparr> val = v', is_releasing = True\<rparr>
                   ;; update_wa (var w, ts') True
                   ;; update_wa w False"


lemma [simp]: "\<not> releasing \<sigma> w \<Longrightarrow>
                     thrView (update_trans  t w v' \<sigma> ts') t = (thrView \<sigma> t)(var w := (var w, ts'))"
  by (simp add: Let_def rev_app_def update_modView_def update_mods_def update_thrView_def update_trans_def update_wa_def)

lemma [simp]: " releasing \<sigma> w \<Longrightarrow> 
                  thrView (update_trans  t w v' \<sigma> ts') t = ts_oride ((thrView \<sigma> t)(var w := (var w, ts'))) (modView \<sigma> w)"
  by (auto simp add: Let_def update_trans_def update_wa_def rev_app_def update_modView_def update_mods_def update_thrView_def)

lemma [simp]: "t' \<noteq> t \<Longrightarrow> thrView (update_trans  t w v' \<sigma> ts') t' = (thrView \<sigma> t')"
  by (simp add: Let_def update_trans_def update_wa_def rev_app_def update_modView_def update_mods_def update_thrView_def)


lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow>
             \<not> releasing \<sigma> w \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = (thrView \<sigma> t)(var w := (var w, ts'))"
  apply (simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow>
             releasing \<sigma> w \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = ts_oride ((thrView \<sigma> t)(var w := (var w, ts'))) (modView \<sigma> w)"
  apply (simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: Let_def fun_upd_idem_iff fun_upd_twist rev_app_def update_modView_def update_mods_def update_thrView_def update_trans_def update_wa_def)
  
lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> mods (update_trans t w v' \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> mods (update_trans t w v' \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow>
             mods (update_trans t w v' \<sigma> ts') w' = \<lparr> val = v', is_releasing = True\<rparr>"
  apply (simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> 
       tst w \<noteq> ts' \<Longrightarrow> write_available (update_trans t w v' \<sigma> ts') w'"
  apply (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> write_available (update_trans t w v' \<sigma> ts') w' = write_available \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "\<not> write_available (update_trans t w v' \<sigma> ts') w"
  by (simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<and> tst w' \<noteq> tst w \<Longrightarrow> write_available (update_trans t w v' \<sigma> ts') w' = write_available \<sigma> w'"
 by (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "writes (update_trans t w v' \<sigma> ts') = writes \<sigma> \<union> {(var w, ts')}"
 by (auto simp add: Let_def update_trans_def rev_app_def update_wa_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "x = var w \<Longrightarrow> writes_on (update_trans t w v' \<sigma> ts') x = writes_on \<sigma> x \<union> {(x, ts')}"
  apply(unfold writes_on_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  using Collect_cong by auto

lemma [simp]: "y \<noteq> var w \<Longrightarrow> writes_on (update_trans t w v' \<sigma> ts') y = writes_on \<sigma> y"
  apply(unfold writes_on_def)
  by(auto simp add: read_trans_def Let_def rev_app_def update_thrView_def)


definition step :: "T \<Rightarrow> action \<Rightarrow> surrey_state \<Rightarrow> surrey_state \<Rightarrow> bool"
  where
    "step t a \<sigma> \<sigma>'\<equiv>
       \<exists> w. w \<in> visible_writes \<sigma> t (avar a) \<and>
       (case a of
         Read b x v \<Rightarrow>
           v = value \<sigma> w \<and>
           \<sigma>' = read_trans t b w \<sigma>
       | Write b x v \<Rightarrow> \<exists> ts'.
           write_available \<sigma> w \<and> \<comment> \<open> TODO: use sets and predicates consistently \<close>
           valid_fresh_ts \<sigma> w ts' \<and>
           \<sigma>' = write_trans t b w v \<sigma> ts'
       | Update x v v' \<Rightarrow> \<exists> ts'.
           v = value \<sigma> w \<and> 
           write_available \<sigma> w \<and>
           valid_fresh_ts \<sigma> w ts' \<and>
           \<sigma>' = update_trans t w v' \<sigma> ts')
           "

lemma step_cases:
       "step t a \<sigma> \<sigma>'
          \<Longrightarrow> 
        \<lbrakk>\<And> w b x v. \<sigma>' = read_trans t b w \<sigma> \<and> a = Read b x v \<and> w \<in> visible_writes \<sigma> t (avar a) \<and>
          v = value \<sigma> w \<Longrightarrow> P \<sigma> (read_trans t b w \<sigma>)\<rbrakk>
         \<Longrightarrow>
       \<lbrakk>\<And> w b x v ts'. \<sigma>' = write_trans t b w v \<sigma> ts' \<and> a = Write b x v \<and> w \<in> visible_writes \<sigma> t (avar a) \<and>
           write_available \<sigma> w \<and>
           valid_fresh_ts \<sigma> w ts'
           \<Longrightarrow> P \<sigma> (write_trans t b w v \<sigma> ts') \<rbrakk>
         \<Longrightarrow>
       \<lbrakk>\<And> w x v v' ts'. \<sigma>' = update_trans t w v' \<sigma> ts' \<and> a = Update x v v' \<and>
           w \<in> visible_writes \<sigma> t (avar a) \<and>
           v = value \<sigma> w \<and>
           write_available \<sigma> w \<and>
           valid_fresh_ts \<sigma> w ts'
           \<Longrightarrow> P \<sigma> (update_trans t w v' \<sigma> ts')\<rbrakk>
  \<Longrightarrow> P \<sigma> \<sigma>'"
  apply(simp add: step_def) apply(case_tac a) by auto



definition "WrX x v \<equiv> Write False x v"
definition "WrR x v \<equiv> Write True x v"
definition "RdX x v \<equiv> Read False x v"
definition "RdA x v \<equiv> Read True x v"



abbreviation WrX_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ := _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [x := v]\<^sub>t \<sigma>' \<equiv> step t (WrX x v) \<sigma> \<sigma>'"

abbreviation WrR_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ :=\<^sup>R _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [x :=\<^sup>R v]\<^sub>t \<sigma>' \<equiv> step t (WrR x v) \<sigma> \<sigma>'"

abbreviation RdX_state_abbr:: " surrey_state \<Rightarrow> V \<Rightarrow> L \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ \<leftarrow> _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [r \<leftarrow> x]\<^sub>t \<sigma>' \<equiv> step t (RdX x r) \<sigma> \<sigma>'"

abbreviation RdA_state_abbr:: " surrey_state \<Rightarrow> V \<Rightarrow> L \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ \<leftarrow>\<^sup>A _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [r \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<equiv> step t (RdA x r) \<sigma> \<sigma>'"

abbreviation Up_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ RMW[_, _, _]\<^sub>_ _" [100,100,100,100,100,100])
  where "\<sigma> RMW[x, u, v]\<^sub>t \<sigma>' \<equiv> step t (Update x u v) \<sigma> \<sigma>'"




definition "initial_state \<sigma> I \<equiv>
                 \<exists> F . writes \<sigma> = (\<lambda>x. (x, F x)) ` UNIV \<and>
                       (\<forall> t x. thrView \<sigma> t x = (x, F x)) \<and>
                       (\<forall> w x. modView \<sigma> w x = (x, F x)) \<and>
                       (\<forall> w. mods \<sigma> w = \<lparr> val = I (var w), is_releasing = False \<rparr>) \<and>
                       (\<forall> w. write_available \<sigma> w = True)"

(*
definition "initial_state \<sigma> I \<equiv>
                 \<exists> F . writes \<sigma> = {(x, F x) | x. True} \<and>
                       (\<forall> t x. thrView \<sigma> t x = (x, F x)) \<and>
                       (\<forall> w x. modView \<sigma> w x = (x, F x)) \<and>
                       (\<forall> w. mods \<sigma> w = \<lparr> val = I (var w), is_releasing = False \<rparr>) \<and>
                       (\<forall> w. write_available \<sigma> w = True)"
*)

definition  "lastWr \<sigma> x \<equiv> (x, Max (tst`(writes_on \<sigma> x)))" 


definition
  "wfs \<sigma> \<equiv>
      (\<forall> t x. thrView \<sigma> t x \<in> writes_on \<sigma> x) \<and>
      (\<forall> w x. modView \<sigma> w x \<in> writes_on \<sigma> x) \<and>
      (\<forall> x. finite(writes_on \<sigma> x)) \<and>
      (\<forall> w. w \<in> writes \<sigma> \<longrightarrow> modView \<sigma> w (var w) = w) \<and>
      (\<forall> w x. w = lastWr \<sigma> x \<longrightarrow> write_available \<sigma> w )"

lemma initially_write_unique: 
  "initial_state \<sigma> I \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> w' \<in> writes_on \<sigma> x \<Longrightarrow> w = w'"
  apply(unfold initial_state_def writes_on_def) by auto

  lemma finite_single_fst_eq: \<open>finite {w. fst w = x \<and> (\<exists>x. w = (x, F
    x))}\<close> (is \<open>finite ?A\<close>) proof - have \<open>?A \<subseteq> {(x, F x)}\<close> by auto from
    finite_subset[OF this] show ?thesis by auto qed

  lemma in_writes_onI: \<open>var w = x \<Longrightarrow> w \<in> writes \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x\<close>
    unfolding writes_on_def by auto

(*
  lemma initial_wfs: assumes "initial_state \<sigma> I" shows "wfs \<sigma>" using
    assms initially_write_unique[OF assms(1)]  
    
    apply (auto simp add: wfs_def
     initial_state_def lastWr_def 
     intro: in_writes_onI)

    sledgehammer
*)
  
(* TODO: do something about SMTs *)
lemma initial_wfs: 
  assumes "initial_state \<sigma> I"  
  shows "wfs \<sigma>"
  apply(simp add: initial_state_def wfs_def)
  apply(rule conjI) apply (unfold writes_on_def, clarify) 
  apply (metis (mono_tags) UNIV_I assms fst_conv image_eqI initial_state_def) 
  apply(rule conjI)
  using assms apply (simp add: initial_state_def) 
   apply auto[1] 
  apply rule using initially_write_unique[OF assms] 
  apply (smt Collect_cong empty_iff finite.intros(1) finite.intros(2) insert_compr mem_Collect_eq not_finite_existsD writes_on_def) 
  using assms apply safe
  apply (simp add: initial_state_def) apply auto[1]
  using initial_state_def by blast 



lemma allI_case: "\<lbrakk>\<And> y. x \<noteq> y \<Longrightarrow> P y\<rbrakk> \<Longrightarrow> \<lbrakk>P x\<rbrakk> \<Longrightarrow> \<forall> y. P y" by fastforce


lemma [simp]: "wfs \<sigma> \<Longrightarrow> writes_on \<sigma> x \<noteq> {}"
  apply(simp add: wfs_def)
  by (metis empty_iff)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> finite(writes_on \<sigma> x)"
  by(simp add: wfs_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> thrView \<sigma> t x \<in> writes_on \<sigma> x"
  by(simp add: wfs_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> modView \<sigma> w x \<in> writes_on \<sigma> x"
  using wfs_def by blast


lemma [simp]: "wfs \<sigma> \<Longrightarrow> modView (read_trans t b w \<sigma>) w x \<in> writes_on (read_trans t b w \<sigma>) x"
  by auto

lemma [simp]: "wfs \<sigma> \<Longrightarrow> writes_on \<sigma> x =  writes_on (read_trans t b w \<sigma>) x"
  by auto


lemma own_ModView:
  assumes "wfs \<sigma>"
      and "w \<in> writes \<sigma>"
    shows "modView \<sigma> w (var w) = w"
  using assms apply(unfold wfs_def)
  by blast

lemma ts_oride_same_var:
  assumes "wfs \<sigma>"
      and "x = var w"
      and "w \<in> visible_writes \<sigma> t (var w)"
    shows "ts_oride ((thrView \<sigma> t)(var w := w)) (modView \<sigma> w) x = w"
  apply(simp add: ts_oride_def) apply safe using assms
  apply (meson own_ModView subsetCE visible_writes_in_writes)
  using assms(2) apply blast 
  using assms(2) by blast

lemma ts_oride_diff_var:
  assumes "wfs \<sigma>"
      and "x \<noteq> var w"
      and "w \<in> visible_writes \<sigma> t (var w)"
    shows "ts_oride ((thrView \<sigma> t)(var w := w')) (modView \<sigma> w) x = ts_oride (thrView \<sigma> t) (modView \<sigma> w) x"
  apply(simp add: ts_oride_def)
  using assms(2) by blast

lemma ts_oride_split:
  assumes "tst (m' x) \<le> tst (m x) \<Longrightarrow> P (m x)"
      and "tst (m x) \<le> tst (m' x) \<Longrightarrow> P (m' x)"
    shows "P (ts_oride m m' x)"
  apply(simp add: ts_oride_def)
  by (simp add: assms(1) assms(2))

lemma wr_other_pres_last: "wfs \<sigma> \<Longrightarrow> x \<noteq> xa \<Longrightarrow> lastWr (write_trans t ba (x, b) v \<sigma> ts') xa = lastWr \<sigma> xa"
  by(simp add: lastWr_def)

lemma upd_other_pres_last: "wfs \<sigma> \<Longrightarrow> x \<noteq> xa \<Longrightarrow> lastWr (update_trans t (x, b) v \<sigma> ts') xa = lastWr \<sigma> xa"
  by(simp add: lastWr_def)

lemma last_w_not_last: "wfs \<sigma> \<Longrightarrow> (xa, b) \<in> visible_writes \<sigma> t xa \<Longrightarrow> valid_fresh_ts \<sigma> (xa,b) ts'  \<Longrightarrow> b \<noteq> Max (tst ` writes_on \<sigma> xa) \<Longrightarrow> lastWr (write_trans t ba (xa, b) v \<sigma> ts') xa =  lastWr  \<sigma> xa "
  apply(simp add: visible_writes_def valid_fresh_ts_def)
  apply(elim conjE)
  apply(subgoal_tac "b <  Max (tst ` writes_on \<sigma> xa)")
   defer
  apply(unfold wfs_def , clarsimp)
   apply (metis Max_ge finite_imageI image_eqI le_neq_trans snd_conv)
  apply(subgoal_tac "tst (lastWr \<sigma> xa) = Max (tst ` writes_on \<sigma> xa)")
   defer
   apply (simp add: lastWr_def)
  apply (simp add: lastWr_def)
  apply(subgoal_tac "ts' <  Max (tst ` writes_on \<sigma> xa)")
   defer
   apply simp
  apply (metis (mono_tags, lifting) Max_in empty_iff finite_imageI image_iff) 
  by (smt Max_ge Max_in empty_iff finite_imageI finite_insert image_is_empty insert_iff le_neq_trans less_imp_not_less) 



lemma last_w_not_last_upd: "wfs \<sigma> \<Longrightarrow> (xa, b) \<in> visible_writes \<sigma> t xa \<Longrightarrow> valid_fresh_ts \<sigma> (xa,b) ts'  \<Longrightarrow> b \<noteq> Max (tst ` writes_on \<sigma> xa) \<Longrightarrow> lastWr (update_trans t (xa, b) v \<sigma> ts') xa =  lastWr  \<sigma> xa "
  apply(simp add: visible_writes_def valid_fresh_ts_def)
  apply(elim conjE)
  apply(subgoal_tac "b <  Max (tst ` writes_on \<sigma> xa)")
   defer
  apply(unfold wfs_def, clarsimp)
   apply (metis Max_ge finite_imageI image_eqI le_neq_trans snd_conv)
  apply(subgoal_tac "tst (lastWr \<sigma> xa) = Max (tst ` writes_on \<sigma> xa)")
  apply (simp add: lastWr_def)
  apply(subgoal_tac "ts' <  Max (tst ` writes_on \<sigma> xa)")
   apply (smt Max_ge Max_in dual_order.antisym empty_iff finite_imageI finite_insert image_is_empty insert_iff leD)
  apply (metis (mono_tags, lifting) Max_in empty_iff finite_imageI image_iff)
  by (simp add: lastWr_def)

lemma lastWr_w: "wfs \<sigma> \<Longrightarrow> (xa, Max (tst ` writes_on \<sigma> xa)) \<in> visible_writes \<sigma> t xa \<Longrightarrow> valid_fresh_ts \<sigma> ((xa, Max (tst ` writes_on \<sigma> xa))) ts' \<Longrightarrow>
    lastWr (write_trans t ba ((xa, Max (tst ` writes_on \<sigma> xa)))  v \<sigma> ts') xa = (xa, ts')"
  apply(unfold wfs_def)
  apply clarsimp
  apply(simp add: valid_fresh_ts_def)
  apply(elim conjE)
  apply(simp add: lastWr_def)
  by (meson Max_ge Max_insert2 dual_order.strict_implies_order dual_order.trans finite_imageI)


lemma lastWr_upd: "wfs \<sigma> \<Longrightarrow> (xa, Max (tst ` writes_on \<sigma> xa)) \<in> visible_writes \<sigma> t xa \<Longrightarrow> valid_fresh_ts \<sigma> ((xa, Max (tst ` writes_on \<sigma> xa))) ts' \<Longrightarrow>
    lastWr (update_trans t ((xa, Max (tst ` writes_on \<sigma> xa)))  v \<sigma> ts') xa = (xa, ts')"
  apply(unfold wfs_def)
  apply clarsimp
  apply(simp add: valid_fresh_ts_def)
  apply(elim conjE)
  apply(simp add: lastWr_def)
  by (meson Max_ge Max_insert2 dual_order.strict_implies_order dual_order.trans finite_imageI)

(*
lemmas lastWrdefs [simp] = lastWr_def 

lemma finite_writes: 
  assumes "aa \<noteq> xa" 
    and "finite{w. var w = xa \<and> w \<in> surrey_state.writes \<sigma>}" 
  shows
    "finite{w. var w = xa \<and>
              w \<in> surrey_state.writes (write_trans t ba (aa, b) v \<sigma> ts')}"
 using assms apply auto 
  by (smt Collect_cong fst_conv) 

lemma wfs_preserved:
  assumes "wfs \<sigma>"
      and "step t a \<sigma> \<sigma>'"
    shows "wfs \<sigma>'"
  using assms(1) apply(unfold wfs_def)
  apply (rule step_cases[OF assms(2)]) 
  apply safe apply clarsimp
  unfolding writes_on_def apply (simp add: read_trans_def rev_app_def Let_def)
  apply (intro conjI impI)
  apply (simp add: ts_oride_def update_thrView_def)
  apply (simp add: ts_oride_def update_thrView_def)
  apply clarsimp 
  apply (meson in_mono visible_writes_in_writes)
  apply (simp add: ts_oride_def update_thrView_def)
  apply (simp add: ts_oride_def update_thrView_def)
  apply (meson in_mono visible_writes_in_writes)
  apply auto[4]
  unfolding writes_on_def apply (simp add: update_modView_def update_thrView_def update_wa_def update_mods_def write_trans_def rev_app_def Let_def)
  unfolding writes_on_def apply (simp add: update_modView_def update_thrView_def update_wa_def update_mods_def write_trans_def rev_app_def Let_def)
  unfolding writes_on_def apply (simp add: visible_writes_def valid_fresh_ts_def update_modView_def update_thrView_def update_wa_def update_mods_def write_trans_def rev_app_def Let_def)
         apply(case_tac "xa = aa") 
          prefer 2 apply (erule_tac x = "xa" in allE)+ apply auto [1] using finite_writes 
  apply (smt Collect_cong fst_conv) 
  apply (unfold writes_on_def) apply auto [1] 
  sledgehammer
  sorry
*)

lemma wfs_preserved:
  assumes "wfs \<sigma>"
      and "step t a \<sigma> \<sigma>'"
    shows "wfs \<sigma>'"
  apply(unfold wfs_def)
  apply rule defer apply rule defer apply rule defer defer
    apply clarsimp defer
    apply clarsimp
     apply (rule step_cases[OF assms(2)]) apply simp_all
  using assms(1) wfs_def apply auto[1]
  apply(case_tac "var w = aa")
       apply(case_tac "(aa, b) = (x, ts')") apply simp
  apply simp 
       apply(case_tac "b = ts'") apply simp using assms(1) wfs_def apply blast
   apply simp apply(case_tac "var w = x") apply simp
  using assms(1) wfs_def apply blast  apply simp
  using assms(1) wfs_def apply blast
   apply simp apply(case_tac "var w = x") apply simp 
  using assms(1) wfs_def apply blast apply simp
  using assms(1) wfs_def apply blast
     apply(case_tac "var w = aa") (*********)
  apply(case_tac "releasing \<sigma> w")
      apply(case_tac "(aa, b) = (x, ts')")
        apply simp apply (metis assms(1) fun_upd_same ts_oride_def wfs_def)
       apply(case_tac "b = ts'") apply(case_tac "var w = x") apply simp
        apply simp apply(rule ts_oride_split) using assms(1) apply simp
          using assms(1) apply simp
          apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
               apply simp using assms(1) wfs_def apply blast
              apply(case_tac "(aa, b) = (x, ts')") apply simp
          apply simp apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
          apply(case_tac "b = ts'")apply simp using assms(1) wfs_def apply blast
         apply simp using assms(1) wfs_def apply blast
          apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
             apply simp using assms(1) wfs_def apply blast
          apply clarsimp apply (rule step_cases[OF assms(2)]) apply simp_all
          using assms(1) wfs_def apply blast
             apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
             apply simp using assms(1) wfs_def apply blast
             apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
            apply simp using assms(1) wfs_def apply blast
           defer
          apply (rule step_cases[OF assms(2)])
            apply(case_tac "ta = t") apply(case_tac "syncing \<sigma> w b")
               apply simp apply(rule ts_oride_split) 
          apply (metis assms(1) fun_upd_apply subsetCE visible_writes_in_writes wfs_def)
  using assms(1) wfs_def apply blast apply simp 
     apply (metis assms(1) subsetCE visible_writes_in_writes wfs_def)
    apply simp using assms(1) wfs_def apply blast
            apply(case_tac "ta = t") apply simp
  using assms(1) wfs_def apply blast
  apply simp apply(case_tac "var w = x") apply simp
  using assms(1) wfs_def apply blast
   apply simp using assms(1) wfs_def apply blast
  apply(case_tac "ta = t") apply simp apply(case_tac "releasing \<sigma> w") apply simp
  apply(case_tac "var w = x") apply simp 
     apply (metis assms(1) fun_upd_same ts_oride_def wfs_def)
  apply simp apply(rule ts_oride_split)
  using assms(1) apply auto[1] 
  using assms(1) wfs_def apply blast
  apply simp  
  using assms(1) wfs_def apply blast
  apply simp apply(case_tac "var w = x") apply simp
  using assms(1) wfs_def apply blast apply simp
  using assms(1) wfs_def apply blast
           apply (rule step_cases[OF assms(2)]) apply simp
          using assms(1)
             apply(unfold wfs_def read_trans_def)
          apply(simp add: rev_app_def Let_def syncing_def)
             apply(simp add: update_wa_def update_mods_def update_modView_def update_thrView_def ts_oride_def)
          apply(simp add: lastWr_def)
             apply(unfold writes_on_def, simp)
            apply(elim conjE)
            apply(intro conjI)
             apply(intro allI impI)
          apply simp
          apply (smt fun_upd_def rev_app_def surrey_state.select_convs(3) surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) update_modView_def update_mods_def update_thrView_def update_wa_def visible_var write_trans_def)
          (**)  apply(intro allI impI)
          apply clarsimp
             apply(case_tac "aa \<noteq> x")
          apply(unfold  visible_writes_def writes_on_def)
             apply simp
            apply clarsimp
            apply(case_tac "x \<noteq> xa")
          using assms(1)
             apply(simp add: wr_other_pres_last lastWr_def)
            apply simp
            apply(case_tac "b \<noteq>  Max (tst ` writes_on \<sigma> xa)")
          using assms(1) 
             apply simp
          apply(subgoal_tac "(xa, b) \<in> visible_writes \<sigma> t xa")
              apply (simp add: last_w_not_last)
              apply(simp add: write_trans_def rev_app_def)
          apply (simp add:  update_modView_def update_mods_def update_thrView_def update_wa_def)
          apply(simp add: visible_writes_def)

          apply (metis wfs_def)
            apply simp    
          apply(subgoal_tac "lastWr (write_trans t ba (xa, Max (tst ` writes_on \<sigma> xa)) v \<sigma> ts') xa = (xa, ts')")
             apply simp   
          using assms(1)
          apply(unfold wfs_def)
          apply clarsimp
          apply(simp add: valid_fresh_ts_def)
          apply(elim conjE)
          apply(simp add: lastWr_def)
            apply (meson Max_ge Max_insert2 dual_order.strict_implies_order dual_order.trans finite_imageI)

           apply(elim conjE)
            apply(intro conjI)
             apply(intro allI impI)
          apply simp
            apply (simp add:  rev_app_def Let_def  update_modView_def update_mods_def update_thrView_def update_wa_def  update_trans_def)
            apply(intro conjI impI)
          apply(simp add: ts_oride_def)
          apply (metis assms(1) less_le_not_le own_ModView valid_fresh_ts_def)
                    apply blast
          apply blast
             apply(intro allI impI)
           apply clarsimp
           apply(case_tac "aa \<noteq> xa")
          
          using assms(1)  
            apply simp
            apply(simp add:  upd_other_pres_last lastWr_def)
           apply clarsimp
            apply(case_tac "b \<noteq>  Max (tst ` writes_on \<sigma> xa)")
          using assms(1) 
             apply simp
          apply(subgoal_tac "(xa, b) \<in> visible_writes \<sigma> t xa")
              apply (simp add: last_w_not_last_upd)
              apply(simp add: update_trans_def rev_app_def)
          apply (simp add:  update_modView_def update_mods_def update_thrView_def update_wa_def Let_def)
          apply(simp add: visible_writes_def)
          
          apply (simp add: lastWr_def)

            apply (simp add: lastWr_def visible_writes_def)
          apply clarsimp
          apply (metis wfs_def)
          using assms(1)
          apply(unfold wfs_def)
          apply clarsimp
          apply(simp add: valid_fresh_ts_def)
          apply(elim conjE)
            apply(simp add: lastWr_def)
            apply (elim conjE)
            apply clarsimp
              apply(simp add: update_trans_def rev_app_def)
          apply (simp add:  update_modView_def update_mods_def update_thrView_def update_wa_def Let_def)
          apply(intro impI conjI)
          
          apply (metis (no_types, lifting) Max.coboundedI finite.insertI finite_imageI insertI1 sup.absorb2 sup.strict_order_iff)
          using assms(1)
           by simp      

  


lemma [simp]: "var(lastWr \<sigma> x) = x" by(simp add: lastWr_def)

lemma last_write_max: "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> tst w \<le> tst (lastWr \<sigma> x)"
  by(simp add: lastWr_def)

lemma last_write_write_on [simp]: "wfs \<sigma> \<Longrightarrow>  lastWr \<sigma> x \<in> writes_on \<sigma> x"
  apply(simp add: lastWr_def )
  apply(case_tac "Max (tst`(writes_on \<sigma> x)) \<in> tst`(writes_on \<sigma> x)")
   defer apply simp
  using writes_on_var by fastforce

lemma lastWr_visible:
    "wfs \<sigma> \<Longrightarrow> lastWr \<sigma> x \<in> visible_writes \<sigma> t x"
  by (metis (no_types, lifting) CollectI last_write_max last_write_write_on visible_writes_def wfs_def)

lemma lastWr_read_pres: "lastWr (read_trans t b w \<sigma>) x = lastWr \<sigma> x"
  by(simp add: lastWr_def)

lemma write_to_different_var [simp]: "wfs \<sigma> \<Longrightarrow> var w \<noteq> x \<Longrightarrow> lastWr (write_trans t b w v \<sigma> ts') x = lastWr \<sigma> x"
  by(simp add: lastWr_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w = (lastWr \<sigma> x) \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>
                    lastWr (write_trans t b w v \<sigma> ts') x = (x, ts')"
  apply (simp add: valid_fresh_ts_def)
  by (simp add: lastWr_def max.strict_order_iff)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>
                    lastWr (write_trans t b w v \<sigma> ts') x = lastWr \<sigma> x"
  apply (subst lastWr_def) apply(case_tac "var w = x") apply simp_all defer
   apply (simp add: lastWr_def)
 apply (simp add: valid_fresh_ts_def)
  by (metis dual_order.order_iff_strict lastWr_def last_write_max last_write_write_on max.absorb2 prod.exhaust_sel sndI writes_on_var)

lemma [simp]: " wfs \<sigma> \<Longrightarrow> var w \<noteq> x \<Longrightarrow> value (write_trans t b w v \<sigma> ts')(lastWr \<sigma> x) = value \<sigma> (lastWr \<sigma> x)"
 by(simp add: value_def)
  

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w = lastWr \<sigma> x \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>lastWr (update_trans t w v' \<sigma> ts') x = (x, ts')"
  apply (subst lastWr_def) apply simp
  by (simp add: lastWr_def less_eq_rat_def max.absorb1 valid_fresh_ts_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>
                    lastWr (update_trans t w v' \<sigma> ts') x = lastWr \<sigma> x"
  apply (subst lastWr_def) apply(case_tac "var w = x") apply simp_all
  by (metis lastWr_def last_write_max last_write_write_on less_eq_rat_def max_def prod.collapse snd_conv valid_fresh_ts_def writes_on_var)

lemma modView_lte_last: "wfs \<sigma> \<Longrightarrow> tst(modView \<sigma> w x) \<le> tst(lastWr \<sigma> x)"
  using last_write_max wfs_def by blast

  

definition "p_obs \<sigma> t x u \<equiv> \<exists> w. w \<in> visible_writes \<sigma> t x \<and> u = value \<sigma> w" 

definition "d_obs \<sigma> view x u \<equiv> view x = lastWr \<sigma> x \<and> value \<sigma> (lastWr \<sigma> x) = u"

definition "d_obs_t \<sigma> t x u \<equiv> d_obs \<sigma> (thrView \<sigma> t) x u"

definition "c_obs \<sigma> x u t y v \<equiv> 
              \<forall> w \<in> visible_writes \<sigma> t x. value \<sigma> w = u \<longrightarrow>
                         d_obs \<sigma> (modView \<sigma> w) y v \<and>
                         releasing \<sigma> w"

abbreviation p_obs_abbr:: "nat  \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[_ \<approx>\<^sub>_ _] _" [100, 100, 100, 100])
  where "[x \<approx>\<^sub>t u] \<sigma> \<equiv> p_obs \<sigma> t x u"

abbreviation d_obs_abbr:: "nat  \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> surrey_state \<Rightarrow> bool" ("[_ =\<^sub>_ _] _" [100, 100, 100, 100])
  where "[x =\<^sub>t u] \<sigma> \<equiv> d_obs_t \<sigma> t x u"

abbreviation c_obs_abbr:: "nat \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> surrey_state \<Rightarrow> bool" ("[_ = _]\<lparr>_ =\<^sub>_ _ \<rparr> _" [100, 100, 100, 100, 100, 100])
  where "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma> \<equiv> c_obs \<sigma> x u t y v"





definition "covered \<sigma> x \<equiv> \<forall> w .  w \<in> writes_on \<sigma> x \<and> write_available \<sigma> w \<longrightarrow> w = lastWr \<sigma> x"

definition "covered_v \<sigma> x v \<equiv> \<forall> w .  w \<in> writes_on \<sigma> x \<and> write_available \<sigma> w \<longrightarrow> w = lastWr \<sigma> x \<and> value \<sigma> w = v"

abbreviation covered_v_abbr:: "L \<Rightarrow> V  \<Rightarrow> surrey_state \<Rightarrow> bool" ("cvd[_, _] _" [100, 100,100])
  where "cvd[x, u] \<sigma> \<equiv> covered_v \<sigma> x u"




definition "mo w w'\<equiv> var(w) = var(w') \<and> tst(w) < tst(w')" 

definition "enc \<sigma> view x u \<equiv> \<exists> w . w \<in> writes_on \<sigma> x \<and> tst(w) \<le> tst(view x) \<and> value \<sigma> w = u"

definition "enc_t \<sigma> t x u \<equiv>  enc \<sigma> (thrView \<sigma> t) x u"

definition "p_vorder \<sigma> u x v \<equiv> \<exists> w w'.  w \<in> writes_on \<sigma> x  \<and>  w' \<in> writes_on \<sigma> x \<and>
                                        value \<sigma> w = u \<and> value \<sigma> w' = v \<and>
                                        mo w w' "

definition "d_vorder \<sigma> u x v \<equiv> (\<forall> w w'.  w \<in> writes_on \<sigma> x  \<and>  w' \<in> writes_on \<sigma> x \<and>
                                        value \<sigma> w = u \<and> value \<sigma> w' = v \<longrightarrow>
                                        mo w w') \<and> p_vorder \<sigma> u x v"

definition "init_val \<sigma> x v \<equiv> 
  \<exists> w . w \<in> writes_on \<sigma> x \<and> 
        (\<forall>w'\<in> writes_on \<sigma> x .  w \<noteq> w' \<longrightarrow>  mo w w') \<and> 
        value \<sigma> w = v"

definition "amo \<sigma> x u \<equiv> \<not> p_vorder \<sigma> u x u"

definition "no_val \<sigma> x i u \<equiv> init_val \<sigma> x i \<and> \<not> p_vorder \<sigma> i x u"

definition "last_val \<sigma> x u i \<equiv> 
                init_val \<sigma> x i \<and> p_vorder \<sigma> i x u 
                \<and> (\<forall> w. w \<noteq> u \<longrightarrow> \<not> p_vorder \<sigma> u x w)"



abbreviation p_vorder_abbr:: "V  \<Rightarrow> L \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[_ \<leadsto>\<^sub>_ _] _" [100,100,100,100])
  where "[u \<leadsto>\<^sub>x v] \<sigma> \<equiv> p_vorder \<sigma> u x v"

abbreviation d_vorder_abbr:: "V  \<Rightarrow> L \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[_ \<hookrightarrow>\<^sub>_ _] _" [100,100,100,100])
  where "[u \<hookrightarrow>\<^sub>x v] \<sigma> \<equiv> d_vorder \<sigma> u x v"

abbreviation amo_abbr:: "L \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[\<one>\<^sub>_ _] _" [100,100,100])
  where "[\<one>\<^sub>x u] \<sigma> \<equiv> amo \<sigma> x u"

abbreviation no_abbr:: "L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> bool" ("[\<zero>\<^sub>_ _]\<^sub>_ _" [100,100,100,100])
  where "[\<zero>\<^sub>x u]\<^sub>i \<sigma> \<equiv> no_val \<sigma> x i u"

abbreviation enc_abbr:: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("[en _ _]\<^sub>_ _" [100,100,100,100])
  where "[en x u]\<^sub>t \<sigma> \<equiv> enc_t \<sigma> t x u"

abbreviation last_abbr:: "L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("[last _ _ _]\<^sub>_ _" [100, 100,100,100,100])
  where "[last x i u]\<^sub>t \<sigma> \<equiv> last_val \<sigma> x u i"

abbreviation init_abbr:: "L \<Rightarrow> V  \<Rightarrow> surrey_state \<Rightarrow> bool" ("[init _ _] _" [100, 100,100])
  where "[init x v] \<sigma> \<equiv> init_val \<sigma> x v"


lemma d_obs_lastWr_visible: 
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> w \<in> visible_writes \<sigma> t x \<Longrightarrow> w = lastWr \<sigma> x"
  apply (simp add: d_obs_def d_obs_t_def lastWr_def visible_writes_def, auto)
  by (metis dual_order.antisym lastWr_def last_write_max last_write_write_on prod.collapse writes_on_var)



lemma d_obs_implies_p_obs: 
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t u] \<sigma>"
  apply(simp add: d_obs_t_def d_obs_def p_obs_def) using lastWr_visible
  by (metis lastWr_def)


lemma d_obs_p_obs_agree: "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t v] \<sigma> \<Longrightarrow> u = v"
  apply(unfold p_obs_def d_obs_t_def d_obs_def visible_writes_def)apply clarsimp
  by (metis eq_snd_iff fst_conv lastWr_def last_write_max leD order.not_eq_order_implies_strict writes_on_var)

lemma not_p_obs_implies_c_obs: "\<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> [x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  by(auto simp add: p_obs_def c_obs_def)

lemma "[x =\<^sub>t n] \<sigma> \<Longrightarrow> [x =\<^sub>t' m] \<sigma> \<Longrightarrow> m = n"
  by (simp add: d_obs_def d_obs_t_def)




end

==> anc/OpSemExt.thy <==
theory OpSemExt
imports Main  OpSemExtProof
begin



lemma read_pres_d_obs [simp]:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
    and "w = getVW \<sigma> t y"
  shows "[x =\<^sub>t u] (read_trans t b w \<sigma>)"
  using assms(1) assms(2) assms(3) ext_d_obs_rd_pres3 by blast


lemma read_pres_d_obs_other_var [simp]:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
    and "w = getVW \<sigma> t' y"
    and "t \<noteq> t'"
  shows "[x =\<^sub>t u] (read_trans t' b w \<sigma>)"
  using assms(1) assms(2) assms(3) ext_d_obs_rd_pres3 by blast


lemma read_pres_wfs [simp]:
  assumes "wfs \<sigma>"
  and "w = getVW \<sigma> t x"
  shows "wfs (read_trans t b w \<sigma>)"
  by (simp add: assms(1) assms(2) read_pres_wfs)

lemma write_pres_wfs [simp]:
  assumes "wfs \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
  shows "wfs (write_trans t b w v \<sigma> ts')"
  using assms(1) assms(2) assms(3) write_pres_wfs by auto


lemma update_pres_wfs [simp]:
  assumes "wfs \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
  shows "wfs (update_trans t w u \<sigma> ts')"
  using assms
  
  using update_pres_wfs by auto


lemma ext_d_obs_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and " ts' = getTS \<sigma> w"
    shows"[x =\<^sub>t u] (write_trans t False w u \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply (intro conjI)
   apply (intro impI conjI, elim conjE)   
  apply clarsimp
  apply(simp add: getVWNC_def vws_def)
    defer
    defer
  apply(simp add: getVWNC_def vws_def)
  apply (metis (mono_tags) assms(1)  mem_Collect_eq some_in_eq tfl_some visible_var  vws_def vws_not_empty)
   apply(subgoal_tac "w = lastWr \<sigma> x")
    defer
  using assms(3) getVWNC_lastWr apply fastforce
   apply(elim conjE)
   defer
  using lastWr_write_changes2 apply blast
  by (simp add: getVWNC_lastWr value_last)
  
(*wfs (\<sigma> x) \<Longrightarrow> [y x =\<^sub>2 0] \<sigma> x \<Longrightarrow> value (\<sigma> x) (getVW (read_trans 2 False (getVW (\<sigma> x) 2 (y x)) (\<sigma> x)) 2 (y x)) = 0
update_trans t w a \<sigma> ts'
*)

lemma ext_upd_d_obs_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and " ts' = getTS \<sigma> w"
    shows"[x =\<^sub>t u] (update_trans t w u \<sigma> ts')"
  using assms
  using ext_upd_d_obs_d_obs by blast

lemma d_obs_read_value [simp]:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
  shows "value \<sigma> ((getVW (read_trans t False (getVW \<sigma> t x) \<sigma>) t x)) = u"
  by (metis Collect_mem_eq assms(1) assms(2) d_obs_getVW d_obs_implies_p_obs d_obs_lastWr_visible getVW_def obsW_def p_obs_def tfl_some)
  
lemma d_obs_diff_false [simp]:
  assumes  "[x =\<^sub>t u] \<sigma>"
and "[x =\<^sub>t' v] \<sigma>"
and "u \<noteq> v"
shows "False"
  using assms
  by (simp add: d_obs_def d_obs_t_def)  


lemma OG_14 [simp]:
  assumes "wfs \<sigma>"
  and "[x =\<^sub>t u] \<sigma>"
  and "[x =\<^sub>t' v] \<sigma>"
  and "w = getVWNC \<sigma> t' x"
  and "ts' = getTS \<sigma> w"
  and "t \<noteq> t'"
  and "v \<noteq> u"
shows "[x =\<^sub>t u] (write_trans t' False w u \<sigma> ts')"
  using assms(2,3)
  by (metis assms(7) d_obs_def d_obs_t_def)



lemma ext_write_other_pres_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t u] \<sigma>"
      and "getVWNC \<sigma> t' y = w"
      and " ts' = getTS \<sigma> w"
      and "y \<noteq> x"
    shows"[x =\<^sub>t u] (write_trans t' b w v \<sigma> ts')"
 
  
  using assms(1) assms(2) assms(3) assms(4) assms(5) ext_write_other_pres_d_obs by auto

lemma not_p_obs_other_pres_not_p_obs [simp]:
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
      and "w = getVWNC \<sigma> t' y"
      and "ts' = getTS \<sigma> w"
      and "y \<noteq> x"
    shows "\<not>[x \<approx>\<^sub>t u] (write_trans t' b w v \<sigma> ts')"
  using assms
  apply simp
  
  by (simp add: not_p_obs_other_pres_not_p_obs)


lemma not_p_obs_write_pres_c_obs_diff_var [simp]:
  assumes "wfs \<sigma>"
  and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  and "getVWNC \<sigma> t' y = w"
  and "getTS \<sigma> w = ts'"
  and "t \<noteq> t'"
  and "x \<noteq> y"
  shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (write_trans t' b  w z \<sigma> ts')"
  using assms(2)
 by (metis assms(1) assms(3) assms(4) assms(6) not_p_obs_implies_c_obs not_p_obs_other_pres_not_p_obs)





lemma ext_c_obs_intro [simp]:
  assumes "wfs \<sigma>"
  and "[y =\<^sub>t v] \<sigma>"
  and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and " ts' = getTS \<sigma> w"
  and "x \<noteq> y"
  and "t \<noteq> t'"
  shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (write_trans t True w u \<sigma> ts')"
  
  by (simp add: assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) assms(7) ext_c_obs_intro)







lemma c_obs_read_pres [simp]:
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  and "getVW \<sigma> t x = w"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (read_trans t b w \<sigma>)"
  
  by (simp add: assms(1) assms(2) assms(3) c_obs_read_pres)


lemma c_obs_read_d_obs [simp]:
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  and "getVW \<sigma> t x = w"
  and "value \<sigma> w = u"
shows "[y =\<^sub>t v] (read_trans t True w \<sigma>)"
  
  using assms(1) assms(2) assms(3) assms(4) c_obs_read_d_obs by auto


lemma d_obs_value [simp]:
  assumes "[x =\<^sub>t u] \<sigma>"
    and "wfs \<sigma>"
  and "w = getVW \<sigma> t x"
shows "value \<sigma> w = u"
  using assms 
  using d_obs_getVW d_obs_read_value by auto

lemma not_p_obs_read [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "w = getVW \<sigma> t y"
shows "\<not>[x \<approx>\<^sub>t u] (read_trans t b w \<sigma>)"
  
  by (simp add: assms(1) assms(2) assms(3) not_p_obs_read)

lemma d_obs_diff_c_obs [simp]:
  assumes "[x =\<^sub>t z] \<sigma>"
    and "wfs \<sigma>"
  and "z \<noteq> u"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  using assms
  using d_obs_p_obs_agree not_p_obs_implies_c_obs by blast

lemma d_obs_not_p_obs [simp]:
  assumes "wfs \<sigma>"
and "[x =\<^sub>t z] \<sigma>"
  and "z \<noteq> u"
  shows "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  
  using assms(1) assms(2) assms(3) d_obs_p_obs_agree by auto

lemma not_d_obs_c_obs_ext [simp]:
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
      and "[y =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t' x = w"
      and " ts' = getTS \<sigma> w"
      and "value \<sigma> w = u"
      and "y \<noteq> x"
      and "t \<noteq> t'"
    shows"[x = u]\<lparr> y =\<^sub>t' v\<rparr> (write_trans t' True w v \<sigma> ts')"
  using assms
  
  using not_d_obs_c_obs_ext by blast

lemma covered_contradiction [simp]:
  assumes "wfs \<sigma>"
    and "cvd[x, u] \<sigma>"
    and "u \<noteq> v"
    and "[x =\<^sub>t v] \<sigma>"
  shows "False"
  using assms
  by (metis covered_v_def d_obs_def d_obs_t_def wfs_def)


lemma covered_contradiction2 [simp]:
  assumes "wfs \<sigma>"
    and "cvd[x, u] \<sigma>"
    and "cvd[x, v] \<sigma>"
    and "u \<noteq> v"
  shows "False"
  using assms
  by (metis covered_v_def last_write_write_on wfs_def)



lemma init_rd_pres [simp]:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVW \<sigma> t y"
  shows "[init x u]  (read_trans t b w \<sigma>)"
  
  by (simp add: assms(1) assms(2) assms(3) init_rd_pres)


lemma init_wr_pres [simp]:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVWNC \<sigma> t y"
  and " ts' = getTS \<sigma> w"
  shows "[init x u] (write_trans t b w v \<sigma> ts')"
  
  by (simp add: assms(1) assms(2) assms(3) assms(4) init_wr_pres)



lemma init_upd_pres [simp]:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVWNC \<sigma> t y"
  and " ts' = getTS \<sigma> w"
  shows "[init x u]  (update_trans t w v \<sigma> ts')"
  
  by (simp add: assms(1) assms(2) assms(3) assms(4) init_upd_pres)

lemma covered_wr_diif_var_pres [simp]:
  assumes "wfs \<sigma>"
  and "cvd[x, u] \<sigma>"
  and "w = getVWNC \<sigma> t y"
  and " ts' = getTS \<sigma> w"
  and "x \<noteq> y"
  shows "cvd[x, u] (write_trans t b w v \<sigma> ts')"
  
  by (simp add: assms(1) assms(2) assms(3) assms(4) assms(5) covered_wr_diif_var_pres)

lemma cvd_p_obs [simp]: "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t u] \<sigma>"
  by (metis covered_v_def lastWr_visible last_write_write_on p_obs_def wfs_def)

lemma c_obs_pres_write_diff_var_ext [simp]:
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "getVWNC \<sigma> t z = w"
      and "x \<noteq> z"
      and "y \<noteq> z"
      and " getTS \<sigma> w = ts'"
    shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (write_trans t b w v \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) c_obs_pres_write_diff_var_ext by blast


lemma covered_update_pres_ext [simp]:
  assumes "cvd[x, u] \<sigma>"
  and "wfs \<sigma>"
  and "w = getVWNC \<sigma> t x"
  and " ts' = getTS \<sigma> w"
shows "cvd[x, v] (update_trans t w v \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) ext_cvd_update_cvd by auto

lemma update_diff_var_pres_dobs_ext [simp]:
  assumes "[x =\<^sub>t u] \<sigma>"
  and "wfs \<sigma>"
  and "w = getVWNC \<sigma> t' y"
  and " ts' = getTS \<sigma> w"
  and "y \<noteq> x"
shows "[x =\<^sub>t u] (update_trans t' w v \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) assms(5) update_diff_var_pres_dobs_ext by auto


lemma ext_cvd_update_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
      and "cvd[x, u] \<sigma>"
      and "x \<noteq> y"
    shows "[y =\<^sub>t v] (update_trans t w m \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) ext_cvd_update_d_obs by auto

lemma ext_cvd_update_cvd [simp]:
  assumes "wfs \<sigma>"
      and "w = getVWNC \<sigma> t x"
      and "ts' = getTS \<sigma> w"
      and "cvd[x, u] \<sigma>"
      shows "cvd[x, v] (update_trans t w v \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) by auto

lemma ext_cvd_up_dobs [simp]: 
  assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
      and "w = getVWNC \<sigma> t x"
      and "ts' = getTS \<sigma> w"
    shows "[x =\<^sub>t v] (update_trans t w v \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) ext_cvd_up_dobs by auto

lemma ext_cvd_rd_pres [simp]:
     assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
      and "w = getVW \<sigma> t y"
    shows "cvd[x, u]  (read_trans t b w \<sigma>)"
  
  by (simp add: assms(1) assms(2) assms(3) ext_cvd_rd_pres)

lemma not_p_obs_value [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "w = getVW \<sigma> t x"
shows "value \<sigma> w \<noteq> u"
  using assms
  by (meson c_obs_read_d_obs d_obs_implies_p_obs not_p_obs_implies_c_obs not_p_obs_read read_pres_wfs)


lemma ext_c_obs_Up_intro [simp]: 
  assumes  "wfs \<sigma>"
  and "w = getVWNC \<sigma> t x"
  and "ts' = getTS \<sigma> w"
  and  "[y =\<^sub>t v] \<sigma>"
  and  " \<not> [x \<approx>\<^sub>t' u] \<sigma>"
  and  "x \<noteq> y"  
  and "t' \<noteq> t"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (update_trans t w u \<sigma> ts')"
  
  using assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) assms(7) ext_c_obs_Up_intro by auto



lemma ext_c_obs_rdx_pres [simp]:
  assumes  "wfs \<sigma>"
  and  "[x = u]\<lparr>y =\<^sub>t' v\<rparr> \<sigma>"
  and  "y \<noteq> x"  
  and "w = getVW \<sigma> t z"
  and "t \<noteq> t'"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (read_trans t b w \<sigma>)"
  
  by (simp add: assms(1) assms(2) assms(3) assms(4) assms(5) ext_c_obs_rdx_pres)


lemma ext_p_obs_contradiction [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  and " getVW \<sigma> t' y = w"
and "x \<noteq> y"
and "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
shows "False"
  using assms
  
  using ext_p_obs_contradiction by blast

lemma ext_d_obs_rd_pres [simp]:
  assumes "wfs \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
shows "[x =\<^sub>t u] (read_trans t' b w \<sigma>)"
  
  using assms(1) assms(2) assms(3) ext_d_obs_rd_pres3 by auto



lemma ext_p_obs_rd_pres [simp]:
  assumes "wfs \<sigma>"
and "[x \<approx>\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
and "t \<noteq> t'"
shows "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
    using assms
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b")
   apply simp
   apply(unfold visible_writes_def writes_on_def, simp)
  by simp


lemma p_obs_contradiction [simp]:
  assumes "wfs \<sigma>"
  and "\<not> [x \<approx>\<^sub>t v] \<sigma>"
  and " getVW \<sigma> t' y = w"
  and  "[x \<approx>\<^sub>t v] (read_trans t' b w \<sigma>)"
  shows "False"
    using assms
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b", clarsimp)
    apply(unfold visible_writes_def writes_on_def, simp)
    apply (smt assms(2) assms(4) not_p_obs_read)
  apply clarsimp
  by (smt assms(2) assms(4) not_p_obs_read)

(*Lemmas for RRC*)
lemma amo_intro [simp]:
  assumes "wfs \<sigma>"
    and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
    and "getVWNC \<sigma> t x = w"
    and "getTS \<sigma> w = ts'"
    and "u \<noteq> i"
  shows "[\<one>\<^sub>x u] (write_trans t b w u \<sigma> ts')"
  using assms
  apply(simp add: no_val_def amo_def p_vorder_def value_def init_val_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(intro allI impI)
  apply(simp add: mo_def)
  apply(intro conjI impI allI)
    apply (subgoal_tac "var w = x")
     apply simp
     apply(elim conjE exE)
     apply(unfold writes_on_def)
  apply simp 
     apply blast 
    apply simp
  apply simp
   apply auto[1]
  apply simp
  by blast


lemma amo_wr_pres [simp]:
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "w = getVWNC \<sigma> t x "
    and "ts' = getTS \<sigma> w"
    and "u \<noteq> v"
  shows "[\<one>\<^sub>x u] (write_trans t b w v \<sigma> ts')"
  using assms
  apply(simp add: no_val_def amo_def p_vorder_def value_def init_val_def)
  apply(intro allI impI)
  apply(simp add: mo_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
     apply(unfold writes_on_def)
  apply simp 
  by (smt write_record.select_convs(1))


lemma no_val_contradition:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
and "\<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "u \<noteq> i"
and "getVWNC \<sigma> t x = w"
and "getTS \<sigma> w = ts'"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w v \<sigma> ts')"
shows "False"
  using assms
  apply(simp add: no_val_def p_vorder_def value_def mo_def init_val_def)
  apply(elim conjE exE impE)
  apply(subgoal_tac "var w = x")
   apply simp
   apply(elim disjE conjE)
    apply (metis  getVWNC_in_writes_on getTS_w_greater_tst_w order.asym w_in_writes_on_var w_not_in_writes_on)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
   apply(case_tac "bb = ts'")
  apply simp  
  apply (meson w_not_in_writes_on)  
   apply simp 
   apply (smt w_not_in_writes_on)  
  by (meson getVWNC_in_writes_on writes_on_var)

lemma no_val_contradition_auto [simp]:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
and "\<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "u \<noteq> i"
and "w = getVWNC \<sigma> t x "
and "ts' = getTS \<sigma> w "
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w j \<sigma> ts')"
shows "[x  =\<^sub>t' z] (write_trans t b w j \<sigma> ts')"
  using assms
  
  using no_val_contradition by blast


lemma no_val_contradiction2:
assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x  u]\<^sub>i \<sigma>" 
and "w = getVWNC \<sigma> t x"
and "ts'=  getTS \<sigma> w"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w u \<sigma> ts')"
shows "False"
  using assms 
  apply (simp add: no_val_def p_vorder_def mo_def value_def init_val_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply (unfold writes_on_def, simp)
  apply(subgoal_tac "var w = x")
   apply simp
   apply(elim conjE exE)
   apply(case_tac "ba = ts'")
  apply simp  
  apply (metis w_in_writes_on_var w_not_in_writes_on wfs_def)
   apply simp
   defer
  apply (simp add: getVWNC_var)
proof -
fix ba :: rat and baa :: rat
assume a1: "ts' = getTS \<sigma> (getVWNC \<sigma> t x)"
  assume a2: "w = getVWNC \<sigma> t x"
  assume a3: "\<forall>ba. (ba = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> (\<forall>ba. val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = u \<longrightarrow> u = i \<longrightarrow> (x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> getTS \<sigma> (getVWNC \<sigma> t x) < ba)) \<and> ((x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> (\<forall>bb. val (if bb = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, bb)) = u \<longrightarrow> val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = i \<longrightarrow> (bb = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> \<not> ba < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, bb) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> ba < bb)))"
  assume a4: "val (if baa = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, baa)) = i"
  assume a5: "\<forall>b. (b = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> baa \<noteq> getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> baa < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, b) \<in> surrey_state.writes \<sigma> \<longrightarrow> baa \<noteq> b \<longrightarrow> baa < b)"
  assume a6: "baa = getTS \<sigma> (getVWNC \<sigma> t x) \<or> (x, baa) \<in> surrey_state.writes \<sigma>"
  assume a7: "ba \<noteq> getTS \<sigma> (getVWNC \<sigma> t x)"
  assume a8: "(x, ba) \<in> surrey_state.writes \<sigma>"
  assume a9: "val (mods \<sigma> (x, ba)) = i"
  obtain bb :: bool where
    f10: "(\<not> bb) = (\<forall>X2. X2 \<noteq> ts' \<or> val (if X2 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X2)) \<noteq> u)"
    by moura
have f11: "getTS \<sigma> w = ts'"
  using a2 a1 by meson
  obtain bba :: bool where
    f12: "(\<not> bba) = (\<forall>X1. (\<not> X1 < ts' \<or> (x, X1) \<notin> surrey_state.writes \<sigma>) \<or> val (if X1 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X1)) \<noteq> i)"
    by moura
  then have f13: "\<not> bba \<or> \<not> bb"
    using f11 f10 a3 a2 by blast
  have f14: "val (if baa = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, baa)) = i"
    using f11 a4 a2 by meson
  have "\<not> bba"
    using f13 f10 by simp
  then have f15: "ts' = baa"
    using f14 f12 f11 a6 a5 a2 by (metis (no_types))
  obtain bbb :: bool where
    f16: "(\<not> bbb) = (\<forall>X1. ((\<not> ts' < X1 \<or> (x, X1) \<notin> surrey_state.writes \<sigma>) \<or> i \<noteq> u) \<or> val (if X1 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X1)) \<noteq> u)"
    by moura
then have "\<not> bbb"
using f11 a3 a2 by meson
  then show ?thesis
    using f16 f15 f14 f11 a9 a8 a7 a5 a2 by auto
qed



lemma no_val_contradition_auto2 [simp]:
assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x  u]\<^sub>i \<sigma>" 
and "w = getVWNC \<sigma> t x"
and "ts'=  getTS \<sigma> w"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w u \<sigma> ts')"
shows "[x  =\<^sub>t' z] (write_trans t b w u \<sigma> ts')"
  using assms
  
  using no_val_contradiction2 by blast

lemma amo_wr_pres_diff_var [simp]:
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "w = getVWNC \<sigma> t y "
    and "ts' = getTS \<sigma> w"
    and "y \<noteq> x"
  shows "[\<one>\<^sub>x u] (write_trans t b w v \<sigma> ts')"
  using assms
  apply(simp add: amo_def p_vorder_def value_def mo_def)
  apply(intro allI impI)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(unfold writes_on_def, simp)
  apply(subgoal_tac "var w = y", simp)
   apply blast
  using getVWNC_var by blast


lemma amo_rd_pres [simp]:
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "w = getVW \<sigma> t y "
  shows "[\<one>\<^sub>x u] (read_trans t b w \<sigma>)"
  using assms
  by(simp add: amo_def p_vorder_def value_def)
  

lemma w_is: "wfs \<sigma> \<Longrightarrow> tst w = ts \<Longrightarrow> var w = x \<Longrightarrow> w = (x, ts)"
  by auto


lemma enc_intro [simp]:
  assumes "wfs \<sigma>"
and "w = getVW \<sigma> t x"
and "value \<sigma> w = u"
shows "[en x u]\<^sub>t (read_trans t b w \<sigma>)"
  using assms
  apply (simp add: enc_t_def enc_def value_def)
  apply(subgoal_tac "var w  = x")
   defer
  using getVW_var apply blast
  apply(subgoal_tac "tst w =  tst (getVW \<sigma> t x)")
   defer
   apply clarsimp
    apply(subgoal_tac "w = (x, tst (getVW \<sigma> t x))")
   defer
    using w_is apply blast
  apply(rule_tac x = x in exI)
  apply(rule_tac x = "tst w" in exI)
    apply(intro conjI)
   using getVW_in_writes_on apply auto[1]
  apply(simp add: read_trans_def  Let_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)    
     apply (simp add: ts_oride_def) 
    by simp


lemma enc_c_obs_intro [simp]:
  assumes "wfs \<sigma>"
and "w = getVW \<sigma> t y"
and "[y = u]\<lparr>x =\<^sub>t v\<rparr> \<sigma>"
and "value \<sigma> w = u"
and "x \<noteq> y"
shows "[en x v]\<^sub>t (read_trans t True w \<sigma>)"
  using assms
  apply(simp add: c_obs_def enc_def enc_t_def value_def)
  by (smt OpSemExtProof.c_obs_read_d_obs assms(3) d_obs_def d_obs_t_def getVW_in_vw lastWr_def lastWr_read_pres last_write_max2 last_write_write_on not_le_imp_less value_def)

lemma no_val_read_pres [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "w = getVW \<sigma> t y"
shows "[\<zero>\<^sub>x u]\<^sub>i (read_trans t b w \<sigma>)"
  using assms
  apply(simp add: no_val_def p_vorder_def init_val_def mo_def value_def)
  done

lemma no_val_write_pres [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "v \<noteq> u"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
 shows "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w v \<sigma> ts')"
  using assms
  apply(simp add: no_val_def p_vorder_def init_val_def mo_def value_def)
  apply(elim conjE exE, intro conjI)
   apply(rule_tac x = a in exI)
   apply(rule_tac x = ba in exI)
   apply(intro conjI)
  apply(case_tac "x = y")
      apply simp
  apply(unfold writes_on_def)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
     apply blast
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
    apply (metis dual_order.strict_trans getVWNC_in_visible_writes getTS_w_greater_tst_w subsetD visible_writes_in_writes w_is)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  
   apply (metis getVWNC_var w_in_writes_on_var w_not_in_writes_on wfs_def)
  apply(intro allI impI)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  by (smt write_record.select_convs(1))  


lemma dvorder_intro [simp]:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "[\<zero>\<^sub>x v]\<^sub>i \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and "w = getVWNC \<sigma> t x"
and "ts' = getTS \<sigma> w"
and "v \<noteq> u"
and "i \<noteq> u"
and "i \<noteq> v"
shows "[u \<hookrightarrow>\<^sub>x v] (write_trans t b w v \<sigma> ts')"
  using assms
     apply(subgoal_tac "var w = x")
   defer
   apply (simp add: getVWNC_var)
  apply(simp add: no_val_def init_val_def enc_t_def enc_def amo_def d_vorder_def p_vorder_def mo_def d_obs_t_def)
  apply(simp add: d_obs_def)
  apply(intro conjI allI impI)
    apply (metis w_in_writes_on_var)
  apply(elim conjE disjE)  
      apply simp
  apply(simp add: value_def)
    apply(simp add: value_def)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
    apply(subgoal_tac "a = x")
     apply simp
  apply(case_tac "ba = getTS \<sigma> (getVWNC \<sigma> t x)") 
      apply simp
  apply simp  
     apply (metis dual_order.trans getVWNC_lastWr getTS_w_greater_tst_w last_write_max2 less_eq_rat_def not_less_iff_gr_or_eq)
  apply (meson w_in_writes_on_var)
   apply(simp add: value_def)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(case_tac "a = x \<and>
               ba = getTS \<sigma> (getVWNC \<sigma> t x)", simp)
  apply(case_tac "aa = x \<and>
               baa = getTS \<sigma> (getVWNC \<sigma> t x)", simp) 
    apply (metis getVWNC_lastWr getts_greater_than last_write_max2)
  apply simp 
   apply (metis w_in_writes_on_var w_is)
  apply (simp add: value_def)
  apply(rule_tac x = x in exI)
  apply simp
       apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  by (metis getVWNC_in_writes_on getVWNC_lastWr getts_greater_than w_is)


lemma pvorder_intro [simp]:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
and "w = getVW \<sigma> t x"
and "value \<sigma> w \<noteq> u"
shows "[u \<leadsto>\<^sub>x (value \<sigma> w)] (read_trans t b w \<sigma>)"
  using assms
  apply(simp add: enc_t_def enc_def p_vorder_def  mo_def)
  apply (subgoal_tac "var w = x")
  defer
  using getVW_var apply blast
  apply(elim exE conjE)
  apply (subgoal_tac "a = x")
  defer
  
  using w_in_writes_on_var apply blast
  apply simp
  apply(rule_tac x = x in exI)
  apply(rule_tac x = "ba" in exI)
  apply(intro conjI)
  
  apply blast
  apply(rule_tac x = "tst w" in exI)
  apply(simp add: value_def)
  apply(intro conjI)
  
  using getVW_in_writes_on w_is apply fastforce
  
  using w_is apply fastforce
  apply(simp add: getVW_def obsW_def visible_writes_def)
  by (smt assms(3) dual_order.strict_trans2 getVW_in_vw mem_Collect_eq not_less_iff_gr_or_eq visible_writes_def w_is)


lemma no_val_contradiction [simp]:
  assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "w = getVWNC \<sigma> t x"
and "ts' = getTS \<sigma> w"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w u \<sigma> ts')"
shows "False"
  using assms
  apply(simp add: no_val_def p_vorder_def init_val_def value_def mo_def)
  apply(elim conjE exE)
  apply(unfold writes_on_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(subgoal_tac "var w = x", simp)
   apply(case_tac "ba = ts'")
    apply simp
   apply(case_tac "baa = ts'")
  apply simp
     apply (metis w_in_writes_on_var w_not_in_writes_on wfs_def)
    apply force
   apply(case_tac "baa = ts'")
  apply simp
    apply force
   apply simp
  apply(elim conjE)
   defer  
  apply (simp add: getVWNC_var)
proof -
fix a :: nat and aa :: nat and ba :: rat and baa :: rat
  assume a1: "ts' = getTS \<sigma> (getVWNC \<sigma> t x)"
  assume "w = getVWNC \<sigma> t x"
  assume a2: "\<forall>ba. (ba = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> (\<forall>ba. val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = u \<longrightarrow> u = i \<longrightarrow> (x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> getTS \<sigma> (getVWNC \<sigma> t x) < ba)) \<and> ((x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> (\<forall>bb. val (if bb = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, bb)) = u \<longrightarrow> val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = i \<longrightarrow> (bb = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> \<not> ba < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, bb) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> ba < bb)))"
  assume a3: "\<forall>b. (b = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> baa < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, b) \<in> surrey_state.writes \<sigma> \<longrightarrow> baa \<noteq> b \<longrightarrow> baa < b)"
  assume a4: "(aa, baa) \<in> surrey_state.writes \<sigma>"
  assume a5: "aa = x"
  assume a6: "val (mods \<sigma> (x, baa)) = i"
  assume a7: "baa \<noteq> getTS \<sigma> (getVWNC \<sigma> t x)"
  obtain bb :: bool where
    "(\<not> bb) = (\<forall>X2. X2 \<noteq> ts' \<or> val (if X2 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X2)) \<noteq> u)"
    by moura
  then show ?thesis
using a7 a6 a5 a4 a3 a2 a1 by fastforce
qed

lemma no_val_d_vorder_contradiction [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
  and "u \<noteq> v"
  and "i\<noteq>u" 
  and " i\<noteq>v"
  shows "False"
  using assms
  apply(simp add: no_val_def d_vorder_def p_vorder_def init_val_def value_def)
  apply(elim conjE)  
  by metis

lemma no_val_d_vorder_contradiction_auto [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
  and "u \<noteq> v"
  and "i\<noteq>u" 
  and " i\<noteq>v"
shows "[u \<hookrightarrow>\<^sub>x v] (write_trans t b w z \<sigma> ts)"
  using assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) no_val_d_vorder_contradiction by blast



lemma d_vorder_wr_diff_var_pres [simp]:
  assumes "wfs \<sigma>"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
and "x \<noteq> y"
shows "[u \<hookrightarrow>\<^sub>x  v] (write_trans t b w z \<sigma> ts')"
  using assms
  apply(simp add: d_vorder_def p_vorder_def value_def)
  apply(intro conjI allI impI, elim conjE)
   apply(unfold mo_def)
   apply(intro conjI)
    apply (metis writes_on_var)
   apply(subgoal_tac "a = x")
   apply(subgoal_tac "aa = x")
     apply(unfold writes_on_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
     apply (simp add: getVWNC_var)
  using w_in_writes_on_var writes_on_def apply blast
  using w_in_writes_on_var writes_on_def apply blast
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)  
  by (simp add: getVWNC_var)





lemma enc_wr_prs [simp]:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "w = getVWNC \<sigma> t' y"
    and "ts = getTS \<sigma> w"
  shows "[en x u]\<^sub>t (write_trans t' b w v \<sigma> ts)"
  using assms
  apply(simp add: enc_t_def enc_def value_def)
  apply(elim exE conjE)
   apply(rule_tac x = a in exI)
  apply(rule_tac x = ba in exI)
  apply(intro conjI)
    apply simp
  apply(case_tac "t \<noteq> t'")
   apply simp
   apply simp
  apply(simp add: getVWNC_def getTS_def vws_def vfs_def)
   apply(intro impI)
   apply (smt assms(3) assms(4) dual_order.trans getVWNC_in_visible_writes getVWNC_var getTS_w_greater_tst_w less_imp_le mem_Collect_eq visible_writes_def)
  apply(simp add: getVWNC_def getTS_def vws_def vfs_def)
  apply(case_tac "t \<noteq> t'")
   apply(case_tac "x = y")
    apply simp
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
    apply (metis assms(3) assms(4) w_in_writes_on_var w_not_in_writes_on)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
   apply (metis assms(3) getVWNC_var w_in_writes_on_var)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  by (metis assms(1) assms(3) assms(4) getVWNC_in_writes_on w_in_writes_on_var w_not_in_writes_on  writes_on_var)
  


lemma enc_rd_prs [simp]:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "getVW \<sigma> t' y = w"
  shows "[en x u]\<^sub>t (read_trans t' b w \<sigma>)"
  using assms
  apply(simp add: enc_t_def enc_def value_def)
  apply(elim exE conjE)
   apply(rule_tac x = a in exI)
  apply(rule_tac x = ba in exI)
  apply(intro conjI)
    apply simp
   defer
   apply simp
  apply(case_tac "t \<noteq> t'")
   apply simp
  apply simp
  apply (case_tac "\<not>syncing \<sigma> w b")
   apply simp
   apply(intro impI)
   apply(simp add: getVW_def obsW_def)
  
  apply (smt assms(3) dual_order.trans getVW_in_vw getVW_var mem_Collect_eq visible_writes_def)
  apply simp
  apply(simp add: getVW_def obsW_def ts_oride_def)
  
  by (smt assms(3) dual_order.trans getVW_in_vw getVW_var mem_Collect_eq visible_writes_def)

lemma no_val_rd_contradiction [simp]: "wfs \<sigma> \<Longrightarrow>  \<not>[\<zero>\<^sub>x  u]\<^sub>i \<sigma> \<Longrightarrow> [\<zero>\<^sub>x  u]\<^sub>i (read_trans t b w \<sigma>) \<Longrightarrow> False"
  apply(simp add: no_val_def init_val_def p_vorder_def value_def)
  by blast

lemma p_vorder_wr_pres [simp]:
  assumes "wfs \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
shows "[u \<leadsto>\<^sub>x v] (write_trans t b w z \<sigma> ts')"
  using assms
  apply(simp add: p_vorder_def mo_def value_def)
  apply(elim exE conjE)
    apply(simp add: write_trans_def rev_app_def update_wa_def update_modView_def update_thrView_def update_mods_def)
   apply(rule_tac x = a in exI)
  apply(rule_tac x = ba in exI)
  apply (intro conjI)
  
  apply (metis getVWNC_var w_in_writes_on_var w_not_in_writes_on)
  apply(unfold writes_on_def)
  apply simp
  by (metis getVWNC_var w_in_writes_on_var w_not_in_writes_on wfs_def)


lemma p_vorder_rd_pres [simp]:
  assumes "wfs \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
shows "[u \<leadsto>\<^sub>x v] (read_trans t b w \<sigma>)"
  using assms
  by(simp add: p_vorder_def mo_def value_def)
  


lemma d_vorder_rd_prs [simp]:
  assumes "wfs \<sigma>"
and "[u \<hookrightarrow>\<^sub>x v] \<sigma>"
shows "[u \<hookrightarrow>\<^sub>x v] (read_trans t b w \<sigma>)"
  using assms 
  apply(simp add: d_vorder_def p_vorder_def value_def)
  done

lemma dorder_porder_contradiction [simp]:
  assumes "wfs \<sigma>"
  and "u \<noteq> v"
  and " [u \<hookrightarrow>\<^sub>x v] \<sigma>"
  and " [v \<leadsto>\<^sub>x u] \<sigma> "
  shows "False"
  using assms
  apply (simp add: init_val_def amo_def p_vorder_def d_vorder_def)
  apply(unfold  mo_def)
  by (meson not_less_iff_gr_or_eq)



lemma p_obs_contradiction_auto [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "w = getVW \<sigma> t' x"
and "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
shows "False"
  using assms
  using OpSemExtProof.p_obs_contradiction by blast

lemma wr_enc_intro [simp]:
  assumes "wfs \<sigma>"
and "w = getVWNC \<sigma> t x"
and "ts' = getTS \<sigma> w"
shows "[en x u]\<^sub>t (write_trans t b w u \<sigma> ts')"
  using assms
  apply(simp add: enc_t_def enc_def)
    apply(simp add: write_trans_def rev_app_def update_wa_def update_modView_def update_thrView_def update_mods_def value_def)
  apply(intro conjI impI) 
   apply blast
  by (simp add: getVWNC_var)

lemma p_vorder_contradiction [simp]:
  assumes "wfs \<sigma>"
and "[\<one>\<^sub>x u] \<sigma>"
and "[\<one>\<^sub>x v] \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
and "[v \<leadsto>\<^sub>x  u] \<sigma>"
shows " False"
  using assms
  apply(simp add: amo_def p_vorder_def value_def mo_def)
  by (metis dual_order.asym less_linear w_in_writes_on_var)

end


==> anc/OpSemExtProof.thy <==
theory OpSemExtProof
imports Main OpSem_New
begin

(***************Lemmas for WFS***********************)
lemma read_pres_wfs  :
  assumes "wfs \<sigma>"
  and "w = getVW \<sigma> t x"
  shows "wfs (read_trans t b w \<sigma>)"
  using assms
  apply (unfold wfs_def read_trans_def getVW_def obsW_def)
  apply(simp add: Let_def rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def syncing_def ts_oride_def)
  apply(unfold writes_on_def lastWr_def)
  apply clarsimp
  apply (intro conjI impI allI)
  apply (metis surj_pair)
  apply (metis (full_types) old.prod.exhaust)
  apply (meson assms(1) in_mono lastWr_visible tfl_some visible_writes_in_writes)
  apply (metis old.prod.exhaust)
  apply (metis surj_pair)
  by (meson assms(1) lastWr_visible subset_iff tfl_some visible_writes_in_writes)


lemma write_pres_wfs  :
  assumes "wfs \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows "wfs (write_trans t b w v \<sigma> ts')"
  using assms
  apply(unfold wfs_def)
  apply(intro conjI)
  apply (simp add: write_trans_def)
      apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
      apply(intro allI conjI impI)
  apply(unfold writes_on_def, clarsimp)
       apply simp+
 apply (simp add: write_trans_def)
      apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
    defer
      apply(intro allI conjI impI)
   apply (simp add: write_trans_def)
     apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  using assms(1) own_ModView apply blast

   
   
   apply(intro allI conjI impI)
   apply(case_tac " write_available \<sigma> wa")
   apply (simp add: write_trans_def)
    apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
   apply (case_tac "xa \<noteq> x")
    apply simp
      apply (metis assms(1) getVWNC_var wfs_def write_to_different_var)
   apply simp
   apply(case_tac "wa = (x, ts')")
  apply (simp add: write_trans_def)
    apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
    apply (metis assms(1) getVWNC_var)
  apply(subgoal_tac "wa = lastWr  \<sigma> x")
  using assms(1) wfs_def apply blast
   apply(simp add: lastWr_def)
  apply(case_tac "w = lastWr \<sigma> x")
    apply (simp add: assms(1))
  using assms(1) w_n_last_ts_less_tst_last [where x=x and \<sigma> = \<sigma> and t = t and w = w and ts'=ts']
   apply(simp add: lastWr_def)
   apply(subgoal_tac " tst ` writes_on (write_trans t b w v \<sigma> ts') x = tst ` writes_on \<sigma> x \<union> {ts'} ")
    apply auto[1]
  using writes_new_writes[where x=x and \<sigma> = \<sigma> and t = t and w = w and ts'=ts']
   apply(simp)
  apply(intro allI)
  using assms(1) writes_new_writes[where x=x and \<sigma> = \<sigma> and t = t and w = w and ts'=ts' and b=b and v=v]
  apply(unfold writes_on_def)
  apply (simp add: write_trans_def)
  apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  apply(subgoal_tac "var w = x")
   apply simp
  apply(subgoal_tac "finite({w. var w = x \<and> w \<in> surrey_state.writes \<sigma>})")
  defer
      apply blast
  using getVWNC_var apply blast
  apply(subgoal_tac "finite( insert (x, ts') {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>})")
  defer  
   apply blast
  apply(case_tac "xa = x")
   apply simp
  apply(case_tac "{w. var w = xa \<and> (w = (x, ts') \<or> w \<in> surrey_state.writes \<sigma>)} = {(x,ts')}")
   apply simp
  apply (case_tac "{w. var w = xa \<and> (w = (x, ts') \<or> w \<in> surrey_state.writes \<sigma>)} = {w. var w = xa \<and>  w \<in> surrey_state.writes \<sigma>}")
   apply simp
  by auto


lemma update_pres_wfs  :
  assumes "wfs \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows "wfs (update_trans t w u \<sigma> ts')"
  using assms
  apply(unfold wfs_def)
  apply(intro conjI)
      defer
      apply(intro allI)
      apply(case_tac "var w \<noteq> var wa")
       apply simp
       apply(case_tac "var wa \<noteq> xa")
  apply (metis Un_empty_right Un_insert_right assms(1) insertCI wfs_def writes_new_update writes_new_update_diff_var)
  apply(subgoal_tac "writes_on (update_trans t w u \<sigma> ts') xa = writes_on \<sigma> xa")
        apply auto[1]
  using assms(1)  writes_new_update_diff_var
       apply simp
  apply simp
      apply(case_tac "ts' = tst wa")
       apply(case_tac "releasing \<sigma> w")
        apply simp
  apply(simp add: ts_oride_def)
  using assms(1) apply auto[1]
       apply simp
  apply simp
  apply (metis UnCI assms(1) wfs_def writes_new_update writes_new_update_diff_var)
     apply(intro allI)
  using assms(1) writes_new_update
  apply (metis finite.emptyI finite.insertI finite_UnI writes_new_update_diff_var)
    apply(intro allI impI)
      apply(case_tac "var w \<noteq> var wa")
        apply simp
     apply (elim disjE)
  apply clarsimp
   using assms(1) own_ModView apply blast
    apply simp
    apply (elim disjE)
       apply(subgoal_tac "ts' = tst wa")
    apply(case_tac "releasing \<sigma> w")
  apply simp
       apply (metis (mono_tags, lifting) assms(1) fun_upd_same getTS_valid getVWNC_in_vw leD own_ModView subset_Compl_singleton subset_trans ts_oride_def valid_fresh_ts_def visible_writes_in_writes)
      apply simp
  apply(simp add: sndI)
  using assms(1)
  apply simp
       apply(case_tac "ts' = tst wa")
     apply (metis getVWNC_var imageI ts_not_in_writes_on wfs_def)
    apply (simp add: own_ModView)
apply(intro allI impI)
   apply(case_tac "var w \<noteq> var wa")
  using assms(1)
  apply simp
  apply (simp add: lastWr_def)
  apply simp
  using assms(1)
  apply(case_tac "xa \<noteq> x")
  using getVWNC_var apply blast
   apply simp
  using assms(1)
  apply simp
   apply(subgoal_tac "tst w \<noteq> ts'")
    apply (case_tac "tst wa = ts'")
     apply simp
    apply(simp add: lastWr_def)
  apply(case_tac "w = lastWr \<sigma> x")
  apply (metis getts_greater_than lastWr_def last_write_max2 last_write_write_on max.strict_coboundedI1 max_def_raw)
    apply(subgoal_tac "tst wa \<noteq> tst w")
  apply simp
     apply (metis max_def_raw)
  apply (metis getVWNC_in_writes_on lastWr_def last_write_write_on max_def_raw same_ws)
   apply (metis assms(1) assms(2) assms(3) dual_order.irrefl getTS_valid valid_fresh_ts_def)
  apply(intro allI)
  apply(case_tac "releasing \<sigma> w")
   apply simp
   apply(case_tac "t = ta")
  apply simp
  apply (simp add: getVWNC_var ts_oride_def  writes_new_update writes_new_update_diff_var)
    apply (simp add: assms(1))
   apply simp
  apply (metis Un_iff assms(1) writes_new_update writes_new_update_diff_var)
  apply simp
   apply(case_tac "t = ta")
  apply simp+
  by (metis Un_iff assms(1) writes_new_update writes_new_update_diff_var)
 


(*********** Lemmas for d_obs *************)

lemma d_obs_getVW: " wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow>
   w =  getVW \<sigma> t x \<Longrightarrow>
  getVW (read_trans t False w \<sigma>) t x =  getVW \<sigma> t x"
  apply (simp add: getVW_def obsW_def visible_writes_def d_obs_t_def  d_obs_def)
  apply(intro impI)
  by (metis (full_types, lifting) dual_order.antisym last_write_max last_write_write_on tfl_some)

 
lemma read_pres_d_obs  :
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
    and "w = getVW \<sigma> t y"
  shows "[x =\<^sub>t u] (read_trans t b w \<sigma>)"
  using assms 
  apply (simp add:  d_obs_t_def  d_obs_def)
  apply (intro conjI)
   apply(simp add: lastWr_def)
   apply (elim conjE)
   apply(simp add: read_trans_def rev_app_def Let_def update_thrView_def value_def) 
   apply(case_tac "syncing \<sigma> (getVW \<sigma> t y) b")
    apply simp
  using getVW_in_vw [where \<sigma> = \<sigma> and t=t and w =w and x = y]
    getVW_var [where \<sigma> = \<sigma> and t=t and w =w and x = y]
    apply(unfold wfs_def)
    apply clarsimp
  apply(intro conjI impI)
  apply (metis \<open>\<lbrakk>wfs \<sigma>; w = getVW \<sigma> t y\<rbrakk> \<Longrightarrow> var w = y\<close> assms(1) assms(2) d_obs_lastWr_visible lastWr_def ts_oride_same_var)
  using assms(1,2)
  apply(simp add: d_obs_def d_obs_t_def lastWr_def)
    apply (unfold  antisym fun_upd_other lastWr_def modView_lte_last same_ws ts_oride_def wfs_def)
    apply (metis antisym assms(1) lastWr_def modView_lte_last same_ws)
  using assms(1) assms(2)
  apply(simp add: d_obs_t_def d_obs_def lastWr_def)
  apply (metis assms(2) d_obs_lastWr_visible lastWr_def)
   apply(simp add: read_trans_def rev_app_def Let_def update_thrView_def value_def) 
  apply(intro conjI impI)
   apply(unfold writes_on_def)
  apply clarsimp+  
    done


lemma read_pres_d_obs_other_var  :
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
    and "w = getVW \<sigma> t' y"
    and "t \<noteq> t'"
  shows "[x =\<^sub>t u] (read_trans t' b w \<sigma>)"
  using assms
   apply(simp add:  getVW_def obsW_def)
  apply(subgoal_tac "var w = y")
  defer
   apply (metis (mono_tags) Nitpick.Eps_psimp assms(1) lastWr_visible visible_var)
  apply(simp add: d_obs_t_def d_obs_def)
  apply(intro conjI)
    apply (simp add: lastWr_read_pres)
  apply(elim conjE)
  apply(simp add: value_def)
      by (simp add: lastWr_read_pres)


lemma ext_d_obs_d_obs  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and " ts' = getTS \<sigma> w"
    shows"[x =\<^sub>t u] (write_trans t False w u \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply (intro conjI)
   apply (intro impI conjI, elim conjE)   
  apply clarsimp
  apply(simp add: getVWNC_def vws_def)
    defer
    defer
  apply(simp add: getVWNC_def vws_def)
  apply (metis (mono_tags) assms(1)  mem_Collect_eq some_in_eq tfl_some visible_var  vws_def vws_not_empty)
   apply(subgoal_tac "w = lastWr \<sigma> x")
    defer
  using assms(3) getVWNC_lastWr apply fastforce
   apply(elim conjE)
   defer
  using lastWr_write_changes2 apply blast
  by (simp add: getVWNC_lastWr value_last)
  

lemma ext_upd_d_obs_d_obs  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows"[x =\<^sub>t u] (update_trans t w u \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply(elim conjE, intro conjI)
   apply(case_tac "releasing \<sigma> w")
    apply simp
  apply (smt dual_order.strict_trans2 fun_upd_same getTS_valid getVWNC_in_visible_writes getVWNC_lastWr getVWNC_var getts_greater_than in_mono lastWr_def lastWr_upd last_write_max2 last_write_write_on own_ModView ts_oride_def update_pres_wfs visible_writes_in_writes)
    apply simp
   apply (metis getTS_valid getVWNC_in_vw getVWNC_lastWr getVWNC_var lastWr_def lastWr_upd)
  apply(simp add: value_def)
  apply(subgoal_tac "var (lastWr (update_trans t w u \<sigma> ts') x) = x")
  apply(case_tac "tst (lastWr (update_trans t w u \<sigma> ts') x) \<noteq> ts'")
  using assms (1,2)
    apply(simp add: lastWr_def)  
  apply (metis getTS_valid getVWNC_in_vw getVWNC_lastWr lastWr_def lastWr_upd prod.inject)
   apply simp
   apply(simp add: lastWr_def)  
   apply(subgoal_tac "var w = x")
  apply simp
  using getVWNC_var apply blast
  by simp
  


lemma d_obs_read_value:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
  shows "value \<sigma> ((getVW (read_trans t False (getVW \<sigma> t x) \<sigma>) t x)) = u"
  by (metis Collect_mem_eq assms(1) assms(2) d_obs_getVW d_obs_implies_p_obs d_obs_lastWr_visible getVW_def obsW_def p_obs_def tfl_some)
  
lemma d_obs_diff_false  :
  assumes  "wfs \<sigma>"
and " [x =\<^sub>t u] \<sigma>"
and "[x =\<^sub>t' v] \<sigma>"
and "u \<noteq> v"
shows "False"
  using assms
  by (simp add: d_obs_def d_obs_t_def)  


lemma ext_write_other_pres_d_obs  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t u] \<sigma>"
      and "getVWNC \<sigma> t' y = w"
      and " getTS \<sigma> w = ts'"
      and "y \<noteq> x"
    shows"[x =\<^sub>t u] (write_trans t' b w v \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply(intro conjI)
   apply(subgoal_tac "var w = y")
    apply simp
  using assms(1,2)
    apply(case_tac "t = t'")
     apply simp
  apply simp
    using getVWNC_var apply blast
    apply (simp add: value_def)
      apply(subgoal_tac "var w = y")
     apply simp
    using getVWNC_var by blast
  


lemma d_obs_value:
  assumes "wfs \<sigma>"
and  "[x =\<^sub>t u] \<sigma>"
  and "w = getVW \<sigma> t x"
  shows "value \<sigma> w = u"
  using assms
  using d_obs_getVW d_obs_read_value by auto 


lemma update_diff_var_pres_dobs_ext  :
  assumes  "wfs \<sigma>"
  and "[x =\<^sub>t u] \<sigma>"
  and "getVWNC \<sigma> t' y = w"
  and " getTS \<sigma> w = ts'"
  and "y \<noteq> x"
shows "[x =\<^sub>t u] (update_trans t' w v \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def)
  apply(simp add: d_obs_def)
  apply(elim conjE, intro conjI)
   apply(subgoal_tac "var w = y")
    apply(case_tac "t = t'")
      apply(case_tac "releasing \<sigma> w")
      apply simp
  apply(simp add: ts_oride_def)
      apply (metis dual_order.antisym lastWr_def modView_lte_last same_ws wfs_def writes_new_update_diff_var)
     apply simp
     apply (simp add: lastWr_def)
    apply simp
    apply (simp add: lastWr_def) 
  using getVWNC_var apply blast
  apply (simp add: value_def)
   apply(subgoal_tac "var w = y")
   apply simp
   apply (simp add: lastWr_def)
  using getVWNC_var by blast

lemma ext_cvd_update_d_obs  :
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
      and "cvd[x, u] \<sigma>"
      and "x \<noteq> y"
    shows "[y =\<^sub>t v] (update_trans t w m \<sigma> ts')"
  using assms(2)
  apply(simp add: c_obs_def d_obs_t_def d_obs_def)
  apply(subgoal_tac "var w = x") defer 
  using assms(1) assms(3) getVWNC_var apply blast
  apply(subgoal_tac "value \<sigma> w = u") defer 
  apply (metis assms(1) assms(3) assms(5) covered_v_def getVWNC_in_writes_on getVWNC_wa)
  apply(intro conjI)
   apply(case_tac "releasing \<sigma> w")
    apply simp  
    apply(simp add: ts_oride_def)
  apply(intro conjI)  
  using assms(6) apply blast
    apply(intro impI conjI)
  apply(simp add: lastWr_def)    
     apply (metis assms(1) assms(3) getVWNC_in_visible_writes)
  apply(simp add: lastWr_def)  
    apply (metis assms(1) assms(3) getVWNC_in_visible_writes lastWr_def last_write_max wfs_def)
   apply simp
  apply(intro conjI impI)  
  using assms(6) apply blast  
   apply (metis assms(1) assms(3) getVWNC_in_visible_writes)
  apply(simp add: value_def)
  using assms(6)
  apply(case_tac "releasing \<sigma> w")
  apply simp  
   apply (metis assms(1) assms(3) assms(4) getVWNC_in_visible_writes lastWr_def writes_new_update_diff_var)
  apply simp  
  by (metis assms(1) assms(3) getVWNC_in_visible_writes)

lemma ext_cvd_up_dobs  : 
  assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
      and " getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows "[x =\<^sub>t v] (update_trans t w v \<sigma> ts')"
  using assms
  apply(simp add: covered_v_def d_obs_t_def)
  apply(simp add:  d_obs_def)
  apply(subgoal_tac "var w = x")
  apply(intro conjI)
    apply(case_tac "releasing \<sigma> w")
     apply simp
     apply(simp add: ts_oride_def)
  apply(intro conjI)
      apply (metis assms(1) covered_v_def getVWNC_in_writes_on getVWNC_wa getts_greater_than leD less_le_trans modView_lte_last) 
  apply (metis (no_types, lifting) assms(1) covered_v_def getTS_valid getVWNC_in_visible_writes getVWNC_in_writes_on getVWNC_wa lastWr_def lastWr_upd)
    apply simp  
    apply (metis (no_types, lifting) assms(1) covered_v_def getTS_valid getVWNC_in_visible_writes getVWNC_in_writes_on getVWNC_wa lastWr_def lastWr_upd)
  apply(simp add: value_def)
  apply(case_tac "tst (lastWr (update_trans t w v \<sigma> ts') x) = ts'")
    apply simp
   apply simp
  apply(simp add: lastWr_def)  
   apply (metis assms(1) covered_v_def getTS_valid getVWNC_in_writes_on getVWNC_wa lastWr_def last_write_max2 less_max_iff_disj max_def valid_fresh_ts_def)
   using getVWNC_var by blast
  


lemma ext_d_obs_rd_pres2  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t u] \<sigma>"
      and " getVW \<sigma> t' y = w"
      and "t \<noteq> t'"
      and "\<sigma>' = (read_trans t' b w \<sigma>)"
    shows "[x =\<^sub>t u] \<sigma>'"
  using assms
  apply(simp add: getVW_def obsW_def)
  apply (unfold d_obs_t_def d_obs_def visible_writes_def writes_on_def lastWr_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  apply (case_tac "syncing \<sigma> w b")
  apply simp_all
   apply (simp add: value_def)
  apply (simp add: value_def)
done


lemma ext_d_obs_rd_pres  :
  assumes "wfs \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
      and "\<sigma>' = (read_trans t' b w \<sigma>)"
shows "[x =\<^sub>t u] \<sigma>'"
  using assms
  apply (unfold wfs_def d_obs_t_def d_obs_def visible_writes_def writes_on_def lastWr_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  apply (case_tac "syncing \<sigma> w b", simp_all)
  apply(elim conjE)
   apply(intro conjI impI)
  apply(simp add: ts_oride_def)
        apply(intro conjI impI)
         apply (metis (no_types, lifting) assms(1) assms(2) d_obs_def d_obs_lastWr_visible d_obs_t_def getVW_in_vw getVW_var)
        apply (metis assms(1) assms(2) d_obs_def d_obs_lastWr_visible d_obs_t_def getVW_in_vw getVW_var)
        apply (metis (no_types, lifting) Collect_cong surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) value_def)
      apply (metis (no_types, lifting) Collect_cong surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) value_def)
  using  assms(1) assms(2) 
     apply(unfold d_obs_def d_obs_t_def lastWr_def ts_oride_def)
     apply clarsimp
     apply (metis (no_types, lifting) dual_order.antisym lastWr_def modView_lte_last same_ws wfs_def)
  apply(simp_all add: value_def)
  by (metis  assms(2) d_obs_lastWr_visible getVW_in_vw getVW_var lastWr_def)
  


lemma ext_d_obs_rd_pres3  :
  assumes "wfs \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
      and "\<sigma>' = (read_trans t' b w \<sigma>)"
shows "[x =\<^sub>t u] \<sigma>'"
  using assms
  using getVW_var [where \<sigma> = \<sigma> and t = t' and w = w and x = y]
  using getVW_in_vw [where \<sigma> = \<sigma> and t = t' and w = w and x = y]
    apply (unfold wfs_def d_obs_t_def d_obs_def visible_writes_def writes_on_def lastWr_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  apply (case_tac "syncing \<sigma> w b", simp_all)
  apply(elim conjE)
   apply(intro conjI impI)
  apply(simp add: ts_oride_def)
        apply(intro conjI impI)
  apply (metis (no_types, lifting) \<open>\<lbrakk>wfs \<sigma>; w = getVW \<sigma> t' y\<rbrakk> \<Longrightarrow> w \<in> visible_writes \<sigma> t' y\<close> assms(1) assms(2) d_obs_def d_obs_lastWr_visible d_obs_t_def)
        apply (metis assms(1) order_refl own_ModView)
  apply(simp_all add: value_def)
     apply(simp add: ts_oride_def)
     apply(intro impI)
  using assms(1,2)
  apply(unfold d_obs_def d_obs_t_def lastWr_def wfs_def)
  apply (metis (mono_tags, lifting) Max_ge Pair_inject antisym assms(1) finite_imageI image_eqI lastWr_def modView_lte_last same_ws)
      apply(simp add: value_def)
        apply(intro conjI impI)
  apply (metis  \<open>\<lbrakk>wfs \<sigma>; w = getVW \<sigma> t' y\<rbrakk> \<Longrightarrow> w \<in> visible_writes \<sigma> t' y\<close> assms(1) assms(2) d_obs_lastWr_visible lastWr_def)
  by(simp_all add: value_def)




(****************Lemmas for p_obs ******************)
lemma not_p_obs_other_pres_not_p_obs  :
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
      and "w = getVWNC \<sigma> t' y"
      and "ts' = getTS \<sigma> w"
      and "y \<noteq> x"
    shows "\<not>[x \<approx>\<^sub>t u] (write_trans t' b w v \<sigma> ts')"
  using assms
  apply simp
  apply(unfold  write_trans_def rev_app_def update_wa_def update_thrView_def update_modView_def update_mods_def)
  apply simp
  apply (unfold p_obs_def)
  apply safe
  apply(simp add: value_def)
  apply(subgoal_tac "var (getVWNC \<sigma> t' y) = y")
   defer
  using getVWNC_var apply blast
  apply clarsimp
  apply(subgoal_tac "a = x")
  defer
   apply(simp add: visible_writes_def)
   apply(unfold writes_on_def)
   apply clarsimp
  apply clarsimp
   apply(simp add: visible_writes_def)
   apply(unfold writes_on_def)
   apply clarsimp
  by (metis (full_types) fun_upd_apply)

lemma w_in_writes_on_var: "(a,b) \<in> writes_on \<sigma> x \<Longrightarrow> a = x"
  apply(unfold writes_on_def)
  by simp

lemma not_p_obs_read  :
  assumes "wfs \<sigma>"
    and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
    and "getVW \<sigma> t y = w"
  shows "\<not>[x \<approx>\<^sub>t u] (read_trans t b w \<sigma>)"
  using assms
  apply(unfold p_obs_def)
  apply(simp add: value_def)
  apply(subgoal_tac "var w = y")
   defer
  using getVW_var apply blast
  apply(intro allI impI)
  apply(subgoal_tac "a = x")
   defer
  apply (metis order.not_eq_order_implies_strict psubsetD read_pres_wfs visible_var visible_writes_in_writes w_in_writes_on_var wfs_def)
  apply simp
  apply(subgoal_tac "(x, ba) \<in> writes_on \<sigma> x")
   defer
  apply(simp add: visible_writes_def)
  apply(simp add: visible_writes_def)
  apply(case_tac "\<not>syncing \<sigma> w b")
   apply simp
   apply(case_tac "x = y", simp)
    defer 
    apply simp
   apply simp
   apply(case_tac "x = y", simp)
    apply(simp add:ts_oride_def)
    apply(case_tac "tst w \<le> tst (modView \<sigma> w y)", simp)
     defer
     apply (metis eq_iff getVW_in_vw own_ModView subsetD visible_writes_in_writes)
    apply (smt dual_order.trans fun_upd_other ts_oride_def)
  apply(simp add: getVW_def obsW_def)
  apply (smt assms(3) dual_order.trans getVW_in_vw mem_Collect_eq visible_writes_def)
  apply(simp add: getVW_def obsW_def) 
proof -
fix a :: nat and ba :: rat
  assume a1: "tst (modView \<sigma> w y) \<le> ba"
  assume a2: "tst w \<le> tst (modView \<sigma> w y)"
  assume a3: "\<forall>a b. (a, b) \<in> writes_on \<sigma> y \<and> tst (thrView \<sigma> t y) \<le> b \<longrightarrow> u \<noteq> val (mods \<sigma> (a, b))"
  assume a4: "(y, ba) \<in> writes_on \<sigma> y"
  assume a5: "(SOME e. e \<in> visible_writes \<sigma> t y) = w"
  assume a6: "wfs \<sigma>"
  have f7: "\<forall>r. r \<le> ba \<or> \<not> r \<le> tst w"
using a2 a1 by (metis dual_order.trans)
have "w \<in> visible_writes \<sigma> t y"
  using a6 a5 by (meson lastWr_visible tfl_some)
  then have "tst (thrView \<sigma> t y) \<le> ba"
using f7 visible_writes_def by fastforce
  then show "u \<noteq> val (mods \<sigma> (y, ba))"
    using a4 a3 by metis
qed


lemma d_obs_not_p_obs:
  assumes "wfs \<sigma>"
and "[x =\<^sub>t z] \<sigma>"
  and "z \<noteq> u"
shows "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  using assms
  using d_obs_p_obs_agree by blast
  

lemma cvd_p_obs: "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t u] \<sigma>"
  by (metis covered_v_def lastWr_visible last_write_write_on p_obs_def wfs_def)

lemma not_p_obs_value  :
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "w = getVW \<sigma> t x"
shows "value \<sigma> w \<noteq> u"
  using assms
  using getVW_in_vw p_obs_def by blast

lemma ext_p_obs_contradiction  :
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  and " getVW \<sigma> t' y = w"
and "x \<noteq> y"
and "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
shows "False"
  using assms
  apply(unfold read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(unfold  p_obs_def)
  apply(case_tac "syncing \<sigma> w b")
   apply(simp add: value_def visible_writes_def)
   apply(unfold writes_on_def)
  apply clarsimp
   apply (smt assms(2) assms(5) not_p_obs_read)
   apply(simp add: value_def visible_writes_def)
  by (smt assms(2) assms(5) mem_Collect_eq not_p_obs_read surrey_state.select_convs(1) surrey_state.surjective surrey_state.update_convs(2) writes_on_def)
  

lemma ext_p_obs_rd_pres  :
  assumes "wfs \<sigma>"
and "[x \<approx>\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
and "t \<noteq> t'"
shows "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
  using assms
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b")
   apply simp
   apply(unfold visible_writes_def writes_on_def, simp)
  by simp


lemma p_obs_contradiction  :
  assumes "wfs \<sigma>"
  and "\<not> [x \<approx>\<^sub>t v] \<sigma>"
  and " getVW \<sigma> t' y = w"
  and  "[x \<approx>\<^sub>t v] (read_trans t' b w \<sigma>)"
shows "False"
  using assms
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b", clarsimp)
    apply(unfold visible_writes_def writes_on_def, simp)
    apply (smt assms(2) assms(4) not_p_obs_read)
  apply clarsimp
  by (smt assms(2) assms(4) not_p_obs_read)


(****************Lemmas for c_obs ******************)

lemma not_p_obs_write_pres_c_obs_diff_var  :
  assumes "wfs \<sigma>"
  and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  and "getVWNC \<sigma> t' y = w"
  and "getTS \<sigma> w = ts'"
  and "t \<noteq> t'"
  and "x \<noteq> y"
  shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (write_trans t' b  w z \<sigma> ts')"
  using assms(2)
 by (metis assms(1) assms(3) assms(4) assms(6) not_p_obs_implies_c_obs not_p_obs_other_pres_not_p_obs)

  

lemma ext_c_obs_intro  :
  assumes "wfs \<sigma>"
  and "[y =\<^sub>t v] \<sigma>"
  and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and "getTS \<sigma> w = ts'"
  and "x \<noteq> y"
  and "t \<noteq> t'"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (write_trans t True w u \<sigma> ts')"
  using assms (2,3)
  apply (simp add: d_obs_t_def p_obs_def d_obs_def c_obs_def)
  apply(simp add: visible_writes_def)
  apply(intro allI impI conjI)
  using assms (4,5,6,7)
    apply simp
    apply(subgoal_tac "var w = x")
     apply simp
     apply(elim conjE)
     apply(subgoal_tac "a = x")
      apply simp
      apply(elim disjE)
  apply simp 
       apply (simp add: assms(1))
      apply(case_tac "b = ts'")
       apply simp
  using assms(1) w_not_in_writes_on apply blast
      apply simp
  apply(simp add: lastWr_def value_def)
      apply blast
  using w_in_writes_on_var apply blast
  using assms(1) getVWNC_in_writes_on writes_on_var apply blast 
   apply (metis assms(1) assms(4) assms(5) assms(6) d_obs_def d_obs_t_def ext_write_other_pres_d_obs w_in_writes_on_var)
  apply(simp add: value_def)
  apply(elim conjE)
     apply(subgoal_tac "a = x")
  apply simp
  apply(subgoal_tac "var w = x")
  apply simp
    apply(elim disjE)
  apply (simp add: releasing_def)
    apply(simp add: write_trans_def update_wa_def update_mods_def update_modView_def update_thrView_def rev_app_def releasing_def)
  using assms(7) apply fastforce  
  using assms(1) assms(4) getVWNC_var apply blast
  using w_in_writes_on_var by blast
  



lemma c_obs_read_pres  :
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  and "getVW \<sigma> t x = w"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (read_trans t b w \<sigma>)"
  using assms
  apply(unfold c_obs_def d_obs_def visible_writes_def read_trans_def)
    apply(unfold rev_app_def Let_def update_thrView_def)
  apply (simp add: value_def lastWr_def)
  apply(intro conjI impI allI)
             apply(unfold writes_on_def)
  apply clarsimp
             apply (smt dual_order.trans getVW_in_vw mem_Collect_eq ts_oride_same_var visible_writes_def)
            apply(simp add: visible_writes_def)
  apply (smt Collect_cong dual_order.trans getVW_in_vw mem_Collect_eq surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) ts_oride_same_var visible_writes_def)
           apply(simp add: ts_oride_def)
  apply(elim conjE)

  apply (smt dual_order.trans fun_upd_same getVW_in_vw mem_Collect_eq releasing_def surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) visible_writes_def)
  apply clarsimp
    apply (smt dual_order.trans getVW_in_vw mem_Collect_eq visible_writes_def)
         apply clarsimp
         apply (smt dual_order.trans getVW_in_vw mem_Collect_eq visible_writes_def)
        apply clarsimp
  defer
        apply (metis getVW_var)
       apply (metis getVW_var)
      apply (metis getVW_var)
     apply auto[2]
   apply (metis assms(1) assms(3) getVW_in_vw visible_var)
  using assms(1) assms(2)
  apply(unfold wfs_def)
  by (smt assms(1) dual_order.trans getVW_in_vw mem_Collect_eq releasing_def surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) visible_writes_def)
  


lemma c_obs_read_d_obs  :
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  and "getVW \<sigma> t x = w"
  and "value \<sigma> w = u"
shows "[y =\<^sub>t v] (read_trans t True w \<sigma>)"
  using assms
  apply(unfold c_obs_def d_obs_def d_obs_t_def)
  apply(intro conjI)
   apply(unfold  value_def)
   apply clarsimp
   apply (simp add: getVW_in_vw lastWr_read_pres last_write_max  ts_oride_def)
  apply (metis getVW_in_vw own_ModView subsetD visible_writes_in_writes)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
   apply(intro conjI impI)
   apply(simp add: lastWr_def)
  apply(unfold writes_on_def, clarsimp)
  using getVW_in_vw apply blast
   apply(simp add: lastWr_def)
  apply(unfold writes_on_def, clarsimp)
  using getVW_in_vw apply blast
  done

lemma d_obs_diff_c_obs  :
  assumes "wfs \<sigma>"
and "[x =\<^sub>t z] \<sigma>"
  and "z \<noteq> u"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  using assms
  using d_obs_not_p_obs not_p_obs_implies_c_obs by blast


lemma not_d_obs_c_obs_ext  :
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
      and "[y =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t' x = w"
      and " ts' = getTS \<sigma> w"
      and "value \<sigma> w = u"
      and "y \<noteq> x"
      and "t \<noteq> t'"
    shows"[x = u]\<lparr> y =\<^sub>t' v\<rparr> (write_trans t' True w v \<sigma> ts')"
  using assms
  apply(unfold p_obs_def d_obs_def d_obs_t_def c_obs_def visible_writes_def)
  apply(unfold visible_writes_def value_def lastWr_def writes_on_def)
  apply(unfold write_trans_def rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  by (metis assms(1) assms(2) assms(4) assms(6) getVWNC_in_vw p_obs_def value_def)


lemma c_obs_pres_write_diff_var_ext  :
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "getVWNC \<sigma> t z = w"
      and "x \<noteq> z"
      and "y \<noteq> z"
      and " getTS \<sigma> w = ts'"
    shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (write_trans t b w v \<sigma> ts')"
  using assms(2)
  apply(simp add: p_obs_def d_obs_def d_obs_t_def c_obs_def visible_writes_def value_def)
  apply(intro conjI impI allI, elim conjE)
       apply simp
  
  using assms(1) assms(3) assms(4) getVWNC_var apply blast
  
  using assms(1) assms(3) assms(4) getVWNC_var apply blast
  
  using assms(1) assms(3) assms(4) getVWNC_var apply blast
    apply(elim conjE)
    apply(subgoal_tac "a = x")
     apply simp
  using assms(3,4,5,6)
  
  apply (metis assms(1) getVWNC_var write_to_different_var)
  
  using w_in_writes_on_var apply blast
  using assms(3,4,5,6)
    apply(elim conjE)
   apply(subgoal_tac "a = x")
    apply simp
    apply(subgoal_tac "var w = z")
  apply simp
  
     apply (simp add: assms(1))
  
  using assms(1) getVWNC_var apply blast
  
  using w_in_writes_on_var apply blast
  apply(subgoal_tac "a = x")
  apply (simp add: releasing_def)
  using w_in_writes_on_var by blast

lemma ext_c_obs_Up_intro  : 
  assumes  "wfs \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and "getTS \<sigma> w = ts'"
  and  "[y =\<^sub>t v] \<sigma>"
  and  " \<not> [x \<approx>\<^sub>t' u] \<sigma>"
  and  "x \<noteq> y"  
  and "t' \<noteq> t"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (update_trans t w u \<sigma> ts')"
  using assms(4,5)
  apply(simp add: c_obs_def p_obs_def d_obs_def d_obs_t_def visible_writes_def)
  apply(intro allI impI conjI, elim conjE)
  using assms(2,3,6,7)
    apply(subgoal_tac "a = x")
    apply(subgoal_tac "var w = x")
      apply simp
      apply(elim disjE)
       apply simp
       apply(case_tac "releasing \<sigma> w")
        apply simp
  apply(simp add: ts_oride_def)
        apply (metis assms(1) dual_order.antisym lastWr_def modView_lte_last same_ws wfs_def writes_new_update_diff_var)
       apply simp
        apply (simp add: lastWr_def writes_new_update_diff_var)
  apply (case_tac "b = ts'")
  using assms(1) w_not_in_writes_on apply blast
      apply simp
      apply(simp add: value_def)
      apply blast
  using assms(1) getVWNC_var apply blast
   using w_in_writes_on_var apply blast
    apply (metis assms(1) assms(2) assms(3) assms(6) d_obs_def d_obs_t_def update_diff_var_pres_dobs_ext)
  apply(elim conjE)
    apply(subgoal_tac "a = x")
   apply(subgoal_tac "var w = x")
    apply simp
    apply(elim disjE)
  apply(simp add: releasing_def)
    apply(simp add: releasing_def)
  apply(case_tac "b = ts'")
  using assms(1) assms(2) assms(3) w_not_in_writes_on apply blast
  using assms(7)
    apply simp
  apply(simp add: value_def)
    apply blast
  using assms(1) assms(2) getVWNC_var apply blast
  using w_in_writes_on_var by blast
  


lemma ext_c_obs_read_diff_var_pres  : 
  assumes  "wfs \<sigma>"
  and  "[x = u]\<lparr>y =\<^sub>t' v\<rparr> \<sigma>"
  and  "z \<noteq> x"  
  and "x \<noteq> y"
  and "w = getVW \<sigma> t z"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (read_trans t b w \<sigma>)"
  using assms(2)
  apply(simp add: c_obs_def d_obs_def visible_writes_def)
  apply(subgoal_tac "var w = z")
   defer
  using assms(1) assms(5) getVW_var apply blast
  apply(intro allI impI)
  apply(subgoal_tac "a = x") defer
  using w_in_writes_on_var apply blast
  apply simp
  apply(intro conjI, elim conjE)
    apply (simp add: value_def)
    apply(subgoal_tac "var w \<noteq> x") 
     apply simp
  apply(case_tac "t \<noteq> t'")
      apply (simp add: lastWr_read_pres)
     apply(case_tac "\<not>syncing \<sigma> w b")
      apply (simp add: lastWr_read_pres)
     apply simp
     apply(simp add: ts_oride_def)
  apply(case_tac "tst (thrView \<sigma> t' x)
              \<le> tst (modView \<sigma> w x)")
      apply (simp add: lastWr_read_pres)
     apply (simp add: lastWr_read_pres)
  using assms(3) apply blast
   apply (simp add: value_def)
   apply(case_tac "t \<noteq> t'")
    apply (simp add: lastWr_read_pres)
   apply simp
   apply(case_tac "\<not>syncing \<sigma> w b")
    apply simp
  apply(case_tac "x = z")
  using assms(3) apply blast
  apply (simp add: lastWr_read_pres)
   apply simp
     apply(simp add: ts_oride_def)
  apply(case_tac "x = z")
  using assms(3) apply blast
   apply simp
  apply(case_tac "tst (thrView \<sigma> t' x)
               \<le> tst (modView \<sigma> w x)")
  apply simp
    apply (metis dual_order.trans lastWr_read_pres)
   apply simp
   apply (simp add: lastWr_read_pres)
  apply(simp add: releasing_def)
  apply(case_tac "t \<noteq> t'", simp)
   apply(simp add: value_def)
   apply(simp add: value_def)
    apply(case_tac "\<not>syncing \<sigma> w b", simp)
   
  using assms(3) apply auto[1]
  apply simp
     apply(simp add: ts_oride_def)
  apply(case_tac "x = z")
  
  using assms(3) apply blast
  apply simp
  apply(case_tac "tst (thrView \<sigma> t' x)
               \<le> tst (modView \<sigma> w x)")
   apply simp
  by simp
  

lemma ext_c_obs_rdx_pres  :
  assumes  "wfs \<sigma>"
  and  "[x = u]\<lparr>y =\<^sub>t' v\<rparr> \<sigma>"
  and  "y \<noteq> x"  
  and "w = getVW \<sigma> t z"
  and "t \<noteq> t'"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (read_trans t b w \<sigma>)"
  using assms(2,5)
  apply(simp add: c_obs_def d_obs_def visible_writes_def)
  apply (intro allI impI)
  apply(subgoal_tac "a = x")
  defer 
  using w_in_writes_on_var apply blast
  apply simp
  apply(intro conjI)
    apply(case_tac "x \<noteq> z")
     apply(simp add: value_def)
  apply(subgoal_tac "var w \<noteq> x")
    apply (simp add: lastWr_read_pres)
  using assms(1) assms(4) getVW_var apply blast
    apply simp
  apply(simp add: value_def)
  
    apply (simp add: lastWr_read_pres)
   apply(simp add: value_def)
  
   apply (simp add: lastWr_read_pres)
 by(simp add: value_def releasing_def)


(******* Covered **********)

lemma covered_contradiction [simp]:
  assumes "wfs \<sigma>"
    and "cvd[x, u] \<sigma>"
    and "u \<noteq> v"
    and "[x =\<^sub>t v] \<sigma>"
  shows "False"
  using assms
  by (metis covered_v_def d_obs_def d_obs_t_def wfs_def)


lemma covered_contradiction2  :
  assumes "wfs \<sigma>"
    and "cvd[x, u] \<sigma>"
    and "cvd[x, v] \<sigma>"
    and "u \<noteq> v"
  shows "False"
  using assms
  by (metis covered_v_def last_write_write_on wfs_def)

lemma covered_wr_diif_var_pres  :
  assumes "wfs \<sigma>"
  and "cvd[x, u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
  and "x \<noteq> y"
shows "cvd[x, u] (write_trans t b w v \<sigma> ts')"
  using assms(2,5)
  apply(simp add: covered_v_def)
  apply(intro allI impI conjI, elim conjE)
   apply(subgoal_tac "a = x")
    apply simp
    apply(simp add: lastWr_def)
    apply(subgoal_tac "var w = y")
  apply simp
  using assms(1) assms(3) getVWNC_var apply blast
  using w_in_writes_on_var apply blast
  apply(simp add: value_def)
  apply(subgoal_tac "a = x")
    apply(subgoal_tac "var w = y")
  apply simp
  using assms(1) assms(3) getVWNC_var apply blast 
  using w_in_writes_on_var by blast



lemma ext_cvd_update_cvd  :
  assumes "wfs \<sigma>"
      and "w = getVWNC \<sigma> t x"
      and "ts' = getTS \<sigma> w"
      and "cvd[x, u] \<sigma>"
    shows "cvd[x, v] (update_trans t w v \<sigma> ts')"
  apply(case_tac "w \<noteq> lastWr \<sigma> x")
  using assms(1) assms(2) assms(4) covered_v_def getVWNC_in_writes_on getVWNC_wa apply blast
  apply simp
  apply(subgoal_tac "var w = x")
  defer
   apply simp
  apply (subgoal_tac "value \<sigma> w = u") defer
  using assms(1) assms(4) covered_v_def last_write_write_on wfs_def apply blast
  using assms(4)
  apply(simp add: covered_v_def)
  apply(intro allI impI)
   apply(subgoal_tac "a=x")
   apply simp
   defer
  using w_in_writes_on_var apply blast
  apply(elim conjE, intro conjI)
   apply(case_tac "b = ts'") 
    apply (metis assms(1) assms(2) assms(3) getTS_valid getVWNC_in_vw lastWr_def lastWr_upd)
   apply simp
   apply(case_tac "(x, b) = w")
    apply simp
   apply simp
   apply(case_tac "b < tst w")
  apply simp
  apply (metis Max.coboundedI assms(1) assms(2) finite_imageI getVWNC_in_writes_on image_eqI lastWr_def last_write_max2 not_less_iff_gr_or_eq order.not_eq_order_implies_strict wfs_def)
  apply(case_tac "b = ts'") 
   apply(simp add: value_def)
  apply simp
   apply(case_tac "(x, b) = w")
   apply simp
  apply(case_tac "b < tst w")
  apply simp 
  by (metis Max.coboundedI assms(1) assms(2) finite_imageI getVWNC_in_writes_on image_eqI lastWr_def last_write_max2 not_less_iff_gr_or_eq order.not_eq_order_implies_strict wfs_def)
  
lemma covered_update_pres_ext  :
  assumes  "wfs \<sigma>"
  and "cvd[x, u] \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and "getTS \<sigma> w = ts'"
shows "cvd[x, v] (update_trans t w v \<sigma> ts')"
  using assms(1) assms(2) assms(3) assms(4) ext_cvd_update_cvd by blast

lemma ext_cvd_rd_pres  :
     assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
      and "w = getVW \<sigma> t y"
    shows "cvd[x, u]  (read_trans t b w \<sigma>)"
  using assms(1)
  apply(simp add: covered_v_def)
  apply(intro allI impI conjI)
   apply (simp add: lastWr_read_pres)
  by(simp add: value_def)
  


(************* INIT *****************)
lemma init_rd_pres  :
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVW \<sigma> t y"
shows "[init x u]  (read_trans t b w \<sigma>)"
  using assms(2)
  apply(unfold init_val_def value_def)
  apply(unfold read_trans_def rev_app_def Let_def update_thrView_def writes_on_def)
  by simp


lemma init_wr_pres_1:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
  and "x = y"
shows "[init x u] (write_trans t b w v \<sigma> ts')"
  using assms(2)
  apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
  apply(subgoal_tac "a = x")
  defer
    apply (simp add: w_in_writes_on_var)
  apply simp
  apply(subgoal_tac "var w = x")
   defer 
  using assms(5)
  using assms(1) assms(3) getVWNC_var apply blast
  apply simp
  apply(rule_tac x = x in exI)
  apply simp
  apply(subgoal_tac "ba \<noteq> ts'")
   defer  
  using assms(1) assms(3) assms(4) assms(5) w_not_in_writes_on apply blast
  apply(rule_tac x = ba in exI)
  apply(intro conjI)  
     apply simp
    defer  
    apply blast
   apply simp
  apply simp
  using assms(3,4,5)
  by (metis assms(1) getTS_greater_init_ts)

lemma init_wr_pres_2:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
  and "x \<noteq> y"
shows "[init x u] (write_trans t b w v \<sigma> ts')"
  using assms(2)
  apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
  apply(subgoal_tac "a = x")
  defer
   apply (simp add: w_in_writes_on_var)
    apply simp
  apply(subgoal_tac "var w = y")
   defer 
  using assms(1) assms(3) getVWNC_var apply blast
  using assms(5)
  apply simp
  using assms(3,4)
  apply(rule_tac x = x in exI)
  apply simp
  by blast 


lemma init_wr_pres:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
shows "[init x u] (write_trans t b w v \<sigma> ts')"
  apply(case_tac "y = x")
  using assms(1) assms(2) assms(3) assms(4) init_wr_pres_1 apply blast
  using assms(1) assms(2) assms(3) assms(4) init_wr_pres_2 by auto


lemma init_upd_pres  :
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVWNC \<sigma> t y"
  and " ts' = getTS \<sigma> w"
shows "[init x u]  (update_trans t w v \<sigma> ts')"
  apply(case_tac "x = y")
  using assms(2)
   apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
   apply(subgoal_tac "a = y") defer
    apply (simp add: w_in_writes_on_var) defer
   apply simp
  apply(subgoal_tac "var w = y")
    apply simp
  apply(rule_tac x = y in exI)
  apply(rule_tac x = b in exI)
  apply(intro conjI)   
       apply blast
      apply (metis assms(1) assms(3) assms(4) getTS_greater_init_ts)
     apply simp
  apply(case_tac "b = ts'")
     apply (simp add: assms(1) assms(3) assms(4) w_not_in_writes_on)
  apply simp 
  using assms(1) assms(3) getVWNC_var apply blast
  using assms(2)
   apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
   apply(subgoal_tac "a = x") defer
    apply (simp add: w_in_writes_on_var) defer
  apply simp
  apply(subgoal_tac "var w = y")
    apply simp
  apply(rule_tac x = x in exI)
  apply(rule_tac x = b in exI)
  apply(intro conjI)     
     apply simp
    apply simp
  apply simp
  using assms(1) assms(3) getVWNC_var by blast  




end


==> anc/OpSemSyntax.thy <==
theory OpSemSyntax 
  imports Main OpSem_New "HOL-Hoare_Parallel.OG_Syntax"
begin 



fun WrX :: "surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state " where
"WrX  \<sigma> x a t = (let w = (getVWNC \<sigma> t x) ; ts' = getTS \<sigma> w in  write_trans t False w a \<sigma> ts')"

fun WrR :: "surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state" where
"WrR  \<sigma> x a t = (let w = (getVWNC \<sigma> t x) ; ts' = getTS \<sigma> w in write_trans t True w a \<sigma> ts')"


fun Upd :: "surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state" where
  "Upd  \<sigma> x a t = (let w = (getVWNC \<sigma> t x) ; ts' = getTS \<sigma> w; v = value \<sigma> w in update_trans t w a \<sigma> ts')"

fun RdXV ::  "surrey_state \<Rightarrow> L  \<Rightarrow> T \<Rightarrow> (surrey_state \<times>V)" where
"RdXV  \<sigma> x t = (let w = (getVW \<sigma> t x); v = value \<sigma> w in (read_trans t False w \<sigma>, v))"

fun RdAV ::  "surrey_state \<Rightarrow> L  \<Rightarrow> T \<Rightarrow> (surrey_state\<times>V)" where
"RdAV  \<sigma> x t = (let w = (getVW \<sigma> t x); v = value \<sigma> w  in (read_trans t True w \<sigma>, v))"

syntax 

  "_AnnAssignRX"    :: "'a assn \<Rightarrow> L  \<Rightarrow>  T \<Rightarrow> V  \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <_ :=\<^sub>_ _ \<acute>_>)"  [90, 75,70,65] 61)
  "_AssignRX"       :: "L \<Rightarrow> T \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> 'a com"            ("(<_ :=\<^sub>_ _ \<acute>_>)"  [90, 70,65] 61)

  "_AnnAssignR"    :: "'a assn \<Rightarrow> L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <_  :=\<^sup>R\<^sub>_ _ \<acute>_>)"  [90, 75,70,65] 61)
  "_AssignR"    :: "L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> 'a com"               ("(<_ :=\<^sup>R\<^sub>_ _ \<acute>_>)"  [90,70,65] 61)
 

  "_AnnReadRX"    :: "'a assn \<Rightarrow> idt \<Rightarrow> T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <\<acute>_  \<leftarrow>\<^sub>_  _ \<acute>_>)"  [90, 75,70,65] 61)
  "_ReadRX"    :: " idt \<Rightarrow>  T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com"              ("(<\<acute>_  \<leftarrow>\<^sub>_  _ \<acute>_>)"  [90, 75,70] 61)

  "_AnnReadA"    :: "'a assn \<Rightarrow> idt \<Rightarrow>  T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <\<acute>_  \<leftarrow>\<^sup>A\<^sub>_  _ \<acute>_>)"  [90, 75,70,65] 61)
  "_ReadA"    :: " idt \<Rightarrow>  T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com"              ("(<\<acute>_  \<leftarrow>\<^sup>A\<^sub>_  _ \<acute>_>)"  [90, 75,70] 61)
  
  "_AnnSwap" :: "'a assn \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> 'a com " ("(_ <SWAP[_,_]\<^sub>_ \<acute>_>)"  [90,0,0,0,0] 61)
  "_Swap" :: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> 'a com "              ("(<SWAP[_,_]\<^sub>_ \<acute>_>)"  [90,0,0,0] 61)

  "_Until"    :: "'a ann_com  \<Rightarrow>'a bexp  \<Rightarrow> 'a assn \<Rightarrow> 'a com"
                    ("//DO _ //UNTIL _ //INV _ //OD"  [0,0,0] 61)
 

translations

  "r <x :=\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST AnnBasic r (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ .CONST WrX \<acute>s x a t))\<guillemotright>)"
  "<x :=\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST Basic (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST WrX \<acute>s x a t))\<guillemotright>)"
 
  "r <x :=\<^sup>R\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST AnnBasic r \<guillemotleft>\<acute>(_update_name s (\<lambda>_ .CONST WrR \<acute>s x a t))\<guillemotright>"
  "<x :=\<^sup>R\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST WrR \<acute>s x a t))\<guillemotright>"
  
  "r <\<acute>x \<leftarrow>\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait r \<lbrace>CONST True\<rbrace> 
                        (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST snd(CONST RdXV \<acute>s y t)))\<guillemotright>,, 
                         CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST fst(CONST RdXV \<acute>s y t)))\<guillemotright>)"


 "<\<acute>x \<leftarrow>\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait \<lbrace>CONST True\<rbrace>  
                        (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST snd(CONST RdXV \<acute>s y t)))\<guillemotright>,, 
                         CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST fst(CONST RdXV \<acute>s y t)))\<guillemotright>)"

  "r <\<acute>x \<leftarrow>\<^sup>A\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait r \<lbrace>CONST True\<rbrace> 
                          (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST snd(CONST RdAV \<acute>s y t)))\<guillemotright>,, 
                           CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST fst(CONST RdAV \<acute>s y t)))\<guillemotright>)"

  "<\<acute>x \<leftarrow>\<^sup>A\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait \<lbrace>CONST True\<rbrace>  
                        (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST snd(CONST RdAV \<acute>s y t)))\<guillemotright>,, 
                         CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST fst(CONST RdAV \<acute>s y t)))\<guillemotright>)"

  "r <SWAP[x, a]\<^sub>t \<acute>s>" \<rightharpoonup> "CONST AnnBasic r (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ .(CONST Upd \<acute>s x a t)))\<guillemotright>)"
  "<SWAP[x, a]\<^sub>t \<acute>s>" \<rightharpoonup> "CONST Basic (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ .(CONST Upd \<acute>s x a t)))\<guillemotright>)"

  "DO c UNTIL b INV i OD" \<rightharpoonup>   "CONST AnnSeq c (CONST AnnWhile i \<lbrace>\<not>b\<rbrace> i c)"



end

==> anc/OpSemSyntax_Def.thy <==
theory OpSemSyntax_Def
  imports Main OpSemExtProof "HOL-Hoare_Parallel.OG_Syntax"
begin 


definition "st_rd a  \<equiv> fst a"
definition "val_rd a  \<equiv> snd a"


definition Upd :: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> (surrey_state \<times> V)" where
  "Upd x a t \<sigma> = (let w = (getVWNC \<sigma> t x) ; ts' = getTS \<sigma> w; v = value \<sigma> w in (update_trans t w a \<sigma> ts', v))"

definition Rd ::  "L  \<Rightarrow> T  \<Rightarrow> bool \<Rightarrow> surrey_state \<Rightarrow> (surrey_state \<times>V)" where
  "Rd x t b \<sigma> = (let w = (getVW \<sigma> t x); v = value \<sigma> w in (read_trans t b w \<sigma>, v))"

definition Wr :: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> bool \<Rightarrow> surrey_state \<Rightarrow> surrey_state" where
  "Wr x a t b \<sigma> = (let w = (getVWNC \<sigma> t x) ; ts' = getTS \<sigma> w in write_trans t b w a \<sigma> ts')"

syntax 

  "_AnnAssignRX"    :: "'a assn \<Rightarrow> L  \<Rightarrow>  T \<Rightarrow> V  \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <_ :=\<^sub>_ _ \<acute>_>)"  [90, 75,70,65] 61)
  "_AssignRX"       :: "L \<Rightarrow> T \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> 'a com"            ("(<_ :=\<^sub>_ _ \<acute>_>)"  [90, 70,65] 61)

  "_AnnAssignR"    :: "'a assn \<Rightarrow> L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <_  :=\<^sup>R\<^sub>_ _ \<acute>_>)"  [90, 75,70,65] 61)
  "_AssignR"    :: "L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> 'a com"               ("(<_ :=\<^sup>R\<^sub>_ _ \<acute>_>)"  [90,70,65] 61)
 

  "_AnnReadRX"    :: "'a assn \<Rightarrow> idt \<Rightarrow> T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <\<acute>_  \<leftarrow>\<^sub>_  _ \<acute>_>)"  [90, 75,70,65] 61)
  "_ReadRX"    :: " idt \<Rightarrow>  T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com"              ("(<\<acute>_  \<leftarrow>\<^sub>_  _ \<acute>_>)"  [90, 75,70] 61)

  "_AnnReadA"    :: "'a assn \<Rightarrow> idt \<Rightarrow>  T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com" ("(_ <\<acute>_  \<leftarrow>\<^sup>A\<^sub>_  _ \<acute>_>)"  [90, 75,70,65] 61)
  "_ReadA"    :: " idt \<Rightarrow>  T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> 'a com"              ("(<\<acute>_  \<leftarrow>\<^sup>A\<^sub>_  _ \<acute>_>)"  [90, 75,70] 61)
  
  "_AnnSwap" :: "'a assn \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> 'a com " ("(_ <SWAP[_,_]\<^sub>_ \<acute>_>)"  [90,0,0,0,0] 61)
  "_Swap" :: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> 'a com "              ("(<SWAP[_,_]\<^sub>_ \<acute>_>)"  [90,0,0,0] 61)

  "_Until"    :: "'a ann_com  \<Rightarrow>'a bexp  \<Rightarrow> 'a assn \<Rightarrow> 'a com"
                    ("//DO _ //UNTIL _ //INV _ //OD"  [0,0,0] 61)
 

translations

  "r <x :=\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST AnnBasic r (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ .CONST Wr x a t (CONST False)\<acute>s))\<guillemotright>)"
  "<x :=\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST Basic (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST Wr x a t (CONST False) \<acute>s))\<guillemotright>)"
 
  "r <x :=\<^sup>R\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST AnnBasic r \<guillemotleft>\<acute>(_update_name s (\<lambda>_ .CONST Wr x a t (CONST True) \<acute>s))\<guillemotright>"
  "<x :=\<^sup>R\<^sub>t a \<acute>s>" \<rightharpoonup> "CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST Wr x a t (CONST True) \<acute>s))\<guillemotright>"
  
  "r <\<acute>x \<leftarrow>\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait r \<lbrace>CONST True\<rbrace> 
                        (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST val_rd(CONST Rd y t (CONST False) \<acute>s)))\<guillemotright>,, 
                         CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST st_rd(CONST Rd y t (CONST False) \<acute>s)))\<guillemotright>)"


 "<\<acute>x \<leftarrow>\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait \<lbrace>CONST True\<rbrace>  
                        (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST val_rd(CONST Rd  y t (CONST False) \<acute>s)))\<guillemotright>,, 
                         CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST st_rd(CONST Rd y t (CONST False) \<acute>s)))\<guillemotright>)"

  "r <\<acute>x \<leftarrow>\<^sup>A\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait r \<lbrace>CONST True\<rbrace> 
                          (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST val_rd(CONST Rd y t (CONST True) \<acute>s)))\<guillemotright>,, 
                           CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST st_rd(CONST Rd y t (CONST True) \<acute>s)))\<guillemotright>)"

  "<\<acute>x \<leftarrow>\<^sup>A\<^sub>t y \<acute>s>" \<rightharpoonup>  "CONST AnnAwait \<lbrace>CONST True\<rbrace>  
                        (CONST Basic \<guillemotleft>\<acute>(_update_name x (\<lambda>_ . CONST val_rd(CONST Rd y t (CONST True) \<acute>s)))\<guillemotright>,, 
                         CONST Basic \<guillemotleft>\<acute>(_update_name s (\<lambda>_ . CONST st_rd(CONST Rd y t (CONST True) \<acute>s)))\<guillemotright>)"

  "r <SWAP[x, a]\<^sub>t \<acute>s>" \<rightharpoonup> "CONST AnnBasic r (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ .(CONST st_rd( CONST Upd x a t \<acute>s))))\<guillemotright>)"
  "<SWAP[x, a]\<^sub>t \<acute>s>" \<rightharpoonup> "CONST Basic (\<guillemotleft>\<acute>(_update_name s (\<lambda>_ .(CONST st_rd( CONST Upd x a t \<acute>s))))\<guillemotright>)"

  "DO c UNTIL b INV i OD" \<rightharpoonup>   "CONST AnnSeq c (CONST AnnWhile i \<lbrace>\<not>b\<rbrace> i c)"



end

==> anc/OpSem_New.thy <==
theory OpSem_New
imports Main OpSem
begin

type_synonym W = "L \<times> TS"


definition vfs :: "surrey_state \<Rightarrow> W \<Rightarrow> rat set"
  where "vfs \<sigma> w \<equiv> {ts'. valid_fresh_ts \<sigma> w ts'}"

definition "vws \<sigma> t x \<equiv> {w . w\<in> visible_writes \<sigma> t x \<and> write_available \<sigma> w}"

definition "obsW \<sigma> t x \<equiv> {w . w\<in> visible_writes \<sigma> t x}"

definition "getVWNC \<sigma> t x \<equiv> (SOME e . e \<in> vws \<sigma> t x)"

definition "getVW \<sigma> t x \<equiv> (SOME e . e \<in> obsW \<sigma> t x)"

definition getTS :: "surrey_state \<Rightarrow> W \<Rightarrow> rat"
  where "getTS \<sigma> w \<equiv> (SOME e . e \<in> vfs \<sigma> w)"



lemma last_ts: "wfs \<sigma> \<Longrightarrow> 
      lastWr \<sigma> x = thrView \<sigma> t x \<Longrightarrow>
      tst (lastWr \<sigma> x) = ts \<Longrightarrow>
       w\<in>visible_writes \<sigma> t x \<Longrightarrow> 
        tst w = ts "
  apply(simp add: visible_writes_def lastWr_def)
  by (metis dual_order.antisym lastWr_def last_write_max)


lemma same_ws: " w \<in> writes_on \<sigma> x \<Longrightarrow>  w' \<in> writes_on \<sigma> x \<Longrightarrow> tst w = tst w' \<Longrightarrow> w = w'"
  apply (unfold  writes_on_def writes_def)
   by (simp add: prod_eqI)

lemma last_sing: "wfs \<sigma> \<Longrightarrow> 
      lastWr \<sigma> x = thrView \<sigma> t x \<Longrightarrow>
      tst (lastWr \<sigma> x) = ts \<Longrightarrow>
      w \<in> visible_writes \<sigma> t x \<Longrightarrow>  w =  lastWr \<sigma> x"
  using last_ts [where \<sigma> = \<sigma> and x = x and t = t and ts = ts and w = w]
  apply simp
  using same_ws
  by (metis (no_types, lifting) mem_Collect_eq visible_writes_def wfs_def)
  
lemma vws_not_empty: "wfs \<sigma> \<Longrightarrow> vws \<sigma> t x \<noteq> {}"
  apply (unfold wfs_def vws_def)
    
  by (metis (mono_tags) Collect_empty_eq_bot bot_empty_eq empty_iff lastWr_visible wfs_def)


lemma getVW_var : "wfs \<sigma> \<Longrightarrow> w = getVW \<sigma> t x \<Longrightarrow> var w = x"
  apply(simp add: getVW_def obsW_def)
  by (meson lastWr_visible someI_ex visible_var)


lemma getVW_in_vw : "wfs \<sigma> \<Longrightarrow> w = getVW \<sigma> t x \<Longrightarrow> w \<in> visible_writes \<sigma> t x"
  apply(simp add: getVW_def obsW_def)
  by (meson lastWr_visible someI_ex visible_var)


lemma getVWNC_var : "wfs \<sigma> \<Longrightarrow> w = getVWNC \<sigma> t x \<Longrightarrow> var w = x"
  apply(simp add: getVWNC_def vws_def)
  by (metis (no_types, lifting) lastWr_visible tfl_some visible_var wfs_def)


lemma getVWNC_in_vw : "wfs \<sigma> \<Longrightarrow> w = getVWNC \<sigma> t x \<Longrightarrow> w \<in> visible_writes \<sigma> t x"
  apply(simp add: getVWNC_def vws_def)
  by (metis (mono_tags) Collect_empty_eq someI_ex vws_def vws_not_empty)

lemma last_biggest_ts: "wfs \<sigma> \<Longrightarrow> w \<in> writes \<sigma> \<Longrightarrow> w = lastWr \<sigma> (var w) \<Longrightarrow> w' \<in> writes_on \<sigma> (var w) \<Longrightarrow> w'\<noteq> w \<Longrightarrow> tst w' < tst w "
  by (metis last_write_max last_write_write_on less_eq_rat_def same_ws)



definition "after \<sigma> w \<equiv> {w'. w' \<in> writes_on \<sigma> (var w) \<and> tst w' > tst w}"


lemma after_nlast_n_empty: "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x 
                          \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> after \<sigma> w \<noteq> {}"
  apply(unfold  after_def)
  by (metis (no_types, lifting) empty_iff last_write_max last_write_write_on le_neq_trans mem_Collect_eq same_ws writes_on_var)

lemma tst_between_after: "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x 
                          \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> tst`(after \<sigma> w) \<noteq> {}"
  apply(unfold  after_def)
  by (metis after_def empty_is_image after_nlast_n_empty)



lemma tst_w_less_min_after:  "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> after \<sigma> w \<noteq> {} \<Longrightarrow>
  tst w <  Min (tst`(after \<sigma> w))"
  by(simp add: after_def)

lemma last_write_max2: "wfs \<sigma> \<Longrightarrow> (a, b) \<in> writes_on \<sigma> x \<Longrightarrow> \<not> tst (lastWr \<sigma> x) < b"
  using last_write_max [where w="(a, b)"] 
  by fastforce

lemma "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> w = lastWr \<sigma> x \<Longrightarrow> after \<sigma> w = {}"
  apply(simp add: after_def)
  apply(intro allI impI) apply clarsimp
  using last_write_max2 by blast

lemma tst_between: "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x
                          \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow>
                     \<exists> ts. tst w < ts \<and> ts <  (Min(tst` (after \<sigma> w)))"
  by (simp add: dense after_nlast_n_empty tst_w_less_min_after)


lemma "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> w' \<in> writes_on \<sigma> x \<Longrightarrow> w \<noteq> w' \<Longrightarrow> tst w \<noteq> tst w'"
  apply(unfold wfs_def)
  by (meson same_ws)


lemma vfs_not_empty: "wfs \<sigma> \<Longrightarrow>  w \<in> writes_on \<sigma> x  \<Longrightarrow> vfs \<sigma> w \<noteq> {}"
  apply(simp add: vfs_def valid_fresh_ts_def )
  apply(case_tac "w = lastWr \<sigma> x")
   apply (simp add: gt_ex last_write_max leD)
proof -
  assume a1: "wfs \<sigma>" 
    and a2: "w \<in> writes_on \<sigma> x" 
    and a3: "w \<noteq> lastWr \<sigma> x"
  have c1: "\<exists> ts. tst w < ts \<and> ts <  (Min(tst` (after \<sigma> w)))"
    using tst_between a1 a2 a3 by blast
  obtain ts where c2: "tst w < ts \<and> ts <  (Min(tst` (after \<sigma> w)))" 
    using c1 by auto
  have c3: "\<forall> w'. w' \<in> after \<sigma> w \<longrightarrow> (Min(tst` (after \<sigma> w))) \<le> tst w'"
    using a1 a2 a3
    by (simp add: after_def)
  have c4: "\<forall> a b. (a, b) \<in> writes_on \<sigma> x \<and> tst w < b \<longrightarrow> (Min(tst` (after \<sigma> w))) \<le> b"
    apply safe
    using a1 a2 a3 c3
    apply clarsimp
    by (simp add: after_def)
  show "\<exists>xa>tst w. \<forall>w'\<in>writes_on \<sigma> x. tst w < tst w' \<longrightarrow> xa < tst w'"
    apply (rule_tac x="ts" in exI)
    apply (intro conjI)
    apply (simp add: c2) 
    apply clarsimp
    using c4 c2 
    using less_le_trans by blast
   qed






lemma getTS_in_vfs : "wfs \<sigma> \<Longrightarrow> w = getVWNC \<sigma> t x   \<Longrightarrow>  ts' = getTS \<sigma> w  \<Longrightarrow> ts'\<in> vfs \<sigma> w"
  apply(simp add:  getTS_def)
  apply (simp add: getVWNC_in_vw some_in_eq vfs_not_empty)  
proof -
assume a1: "wfs \<sigma>"
  assume a2: "w = getVWNC \<sigma> t x"
  then have "w \<in> {p \<in> writes_on \<sigma> x. tst (thrView \<sigma> t x) \<le> tst p}"
    using a1 by (metis (no_types) getVWNC_in_vw visible_writes_def)
  then have "w \<in> {p. var p = x \<and> p \<in> surrey_state.writes \<sigma>}"
    using writes_on_def by auto
  then show "vfs \<sigma> (getVWNC \<sigma> t x) \<noteq> {}"
    using a2 a1 by (metis (no_types) vfs_not_empty writes_on_def)
qed

lemma getTS_valid : "wfs \<sigma> \<Longrightarrow>  getVWNC \<sigma> t x = w  \<Longrightarrow>   getTS \<sigma> w = ts'  \<Longrightarrow> valid_fresh_ts \<sigma> w ts'"
  using getVWNC_var[where \<sigma> = \<sigma> and x = x and t = t and w = w]
  using getTS_in_vfs[where \<sigma> = \<sigma> and t = t and  x = x and w = w]
  using getVWNC_in_vw[where \<sigma> = \<sigma> and x = x and t = t and w = w]
  apply simp
  apply(simp add:  getVWNC_def vws_def getTS_def vfs_def)
  done  
  


lemma "wfs \<sigma> \<Longrightarrow> \<exists> w . w \<in> vws \<sigma> t x"
proof -
  assume "wfs \<sigma>"
  then have "\<exists>p. p \<in> visible_writes \<sigma> t x \<and> write_available \<sigma> p"
    using lastWr_visible wfs_def by blast
  then show ?thesis
    by (simp add: vws_def)
qed


lemma "wfs \<sigma> \<Longrightarrow>  getVWNC \<sigma> t x \<in> vws \<sigma> t x"
  by (simp add: getVWNC_def some_in_eq vws_not_empty)

lemma "wfs \<sigma> \<Longrightarrow> ts =  Max (tst`(writes_on \<sigma> x)) \<Longrightarrow> tst w = ts \<Longrightarrow> var w = x \<Longrightarrow> w = lastWr \<sigma> x"
  apply(simp add: lastWr_def)
  apply(unfold writes_on_def wfs_def)
  by (metis prod.collapse)

lemma getts_greater_than: "wfs \<sigma> \<Longrightarrow> w = lastWr \<sigma> x  \<Longrightarrow> tst w  < getTS \<sigma> w"
  apply(simp add: getTS_def vfs_def valid_fresh_ts_def)
  using last_write_max [where \<sigma> = \<sigma> and w = w and x = x]
  apply simp
  by (simp add: gt_ex last_write_max leD someI_ex)


lemma getVW_in_writes_on: "wfs \<sigma> \<Longrightarrow>  getVW \<sigma> t x \<in> writes_on \<sigma> x"
 apply (simp add: getVW_def obsW_def)
  by (metis (mono_tags, lifting) lastWr_visible mem_Collect_eq verit_sko_ex' visible_writes_def)

lemma getVWNC_in_writes_on: "wfs \<sigma> \<Longrightarrow>  getVWNC \<sigma> t x \<in> writes_on \<sigma> x"
 apply (simp add: getVWNC_def vws_def)
  by (metis (mono_tags, lifting) lastWr_visible mem_Collect_eq verit_sko_ex' visible_writes_def wfs_def)

lemma getVWNC_in_visible_writes: "wfs \<sigma> \<Longrightarrow>  getVWNC \<sigma> t x \<in> visible_writes \<sigma> t x"
 apply (simp add: getVWNC_def vws_def)
  by (metis (mono_tags, lifting) empty_Collect_eq some_eq_ex vws_def vws_not_empty)

lemma getVWNC_lastWr: "wfs \<sigma> \<Longrightarrow> thrView \<sigma> t x = lastWr \<sigma> x \<Longrightarrow> getVWNC \<sigma> t x = lastWr \<sigma> x"
  apply (simp add: getVWNC_def vws_def lastWr_def)
  by (metis (no_types, lifting) lastWr_def lastWr_visible last_sing tfl_some wfs_def)



lemma lastWr_write_changes2:  "wfs \<sigma> \<Longrightarrow> thrView \<sigma> t x = lastWr \<sigma> x \<Longrightarrow> w = lastWr \<sigma> x \<Longrightarrow> ts' = getTS \<sigma> w \<Longrightarrow>
         (x, ts') =  lastWr (write_trans t False w u \<sigma> ts') x "
  apply(subgoal_tac "ts' > tst w")
  defer
  using getts_greater_than apply blast
  apply(simp add: lastWr_def)
  apply(unfold writes_on_def)
  apply clarsimp
proof -
  assume a1: "wfs \<sigma>"
  assume a2: "w = (x, Max (tst ` {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}))"
  assume "ts' = getTS \<sigma> (x, Max (tst ` {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}))"
  assume a3: "thrView \<sigma> t x = (x, Max (tst ` {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}))"
  assume a4: "\<forall>b. (x, b) \<in> surrey_state.writes \<sigma> \<longrightarrow> b < getTS \<sigma> (x, Max (tst ` {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}))"
  have f5: "\<And>n na. getVWNC \<sigma> n na \<in> {p. var p = na \<and> p \<in> surrey_state.writes \<sigma>}"
    using a1 getVWNC_in_writes_on writes_on_def by blast
  have "getVWNC \<sigma> t x = w"
    using a3 a2 a1 by (metis getVWNC_in_vw lastWr_def last_sing writes_on_def)
  then have "w \<in> surrey_state.writes \<sigma>"
    using f5 by blast
  then show "getTS \<sigma> (x, Max (tst ` {p. var p = x \<and> p \<in> surrey_state.writes \<sigma>})) = max (getTS \<sigma> (x, Max (tst ` {p. var p = x \<and> p \<in> surrey_state.writes \<sigma>}))) (Max (tst ` {p. var p = x \<and> p \<in> surrey_state.writes \<sigma>}))"
    using a4 a2 by (meson max.strict_order_iff)
qed

lemma value_last: "wfs \<sigma> \<Longrightarrow> 
        thrView \<sigma> t x = lastWr \<sigma> x \<Longrightarrow>
        w = lastWr \<sigma> x \<Longrightarrow> 
        ts' = getTS \<sigma> w \<Longrightarrow>
        value (write_trans t False w u \<sigma> ts') (lastWr (write_trans t False w u \<sigma> ts') x) =  u"
  apply(subgoal_tac "ts' > tst w")
  defer
  using getts_greater_than apply blast
  apply(subgoal_tac " lastWr (write_trans t False w u \<sigma> ts') x = (x, ts')")
   defer   
  using lastWr_write_changes2 apply fastforce
  apply(subgoal_tac "value (write_trans t False w u \<sigma> ts') (x, ts') = u")
   apply simp
  apply(simp add: value_def)
  done

lemma var_last: "wfs \<sigma> \<Longrightarrow> w = lastWr \<sigma> x \<Longrightarrow> var w = x"
  by simp

lemma var_last_write: "wfs \<sigma> \<Longrightarrow>
 w' = getVWNC \<sigma> t y \<Longrightarrow> 
getTS \<sigma> w' = ts' \<Longrightarrow> 
 w = lastWr (write_trans t b w' v \<sigma> ts') x
 \<Longrightarrow> var w = x"
    by (simp add: write_trans_def)

lemma getVWNC_wa: "wfs \<sigma> \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow> write_available \<sigma> w"
  apply(simp add: getVWNC_def vws_def)
  by (metis (no_types, lifting) lastWr_visible tfl_some  wfs_def) 

lemma var_last_vws:"wfs \<sigma> \<Longrightarrow>
                      w = lastWr \<sigma> x \<Longrightarrow>
                      w \<in> vws \<sigma> t x"
  apply(simp add: vws_def)
  using lastWr_visible wfs_def by blast

lemma w_n_last_ts_less_tst_last: "wfs \<sigma> \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow>   getTS \<sigma> w = ts' \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> ts' < tst (lastWr \<sigma> x)"
   by (smt getTS_valid getVWNC_in_writes_on getVWNC_var in_mono lastWr_visible last_biggest_ts last_write_write_on valid_fresh_ts_def var_last visible_writes_in_writes)

lemma ts_not_in_writes_on: "wfs \<sigma>  \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow> getTS \<sigma> w = ts' \<Longrightarrow>  ts' \<notin> (tst ` writes_on \<sigma> x)"
  by (metis (no_types, lifting) antisym_conv2 getTS_valid getVWNC_var image_iff order_refl valid_fresh_ts_def)

lemma w_not_in_writes_on: "wfs \<sigma>  \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow> getTS \<sigma> w = ts' \<Longrightarrow> (x, ts') \<notin>  writes_on \<sigma> x"
  apply(subgoal_tac "var w = x")
  defer  
  using getVWNC_in_writes_on writes_on_var apply blast
  apply(unfold writes_on_def)
  using ts_not_in_writes_on [where \<sigma> = \<sigma> and t =t and w = w and ts'=ts' and x=x]
  apply(unfold writes_on_def)  
  by (simp add: image_iff)

lemma writes_new_writes: "wfs \<sigma>  \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow> getTS \<sigma> w = ts' \<Longrightarrow>  writes_on (write_trans t b w v \<sigma> ts') x = writes_on \<sigma> x \<union> {(x, ts')}"
  apply(unfold writes_on_def)
  apply (simp add: write_trans_def)
  apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  using  w_not_in_writes_on[where \<sigma> = \<sigma> and t =t and w = w and ts'=ts' and x=x]
  apply(unfold writes_on_def, simp )  
  apply(subgoal_tac "(x, ts')\<notin> {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}")
  apply simp
  defer
  apply(unfold writes_on_def insert_def)
   apply simp
  apply(subgoal_tac "var w = x")
   apply simp
   defer
  using getVWNC_var apply blast
  apply(subgoal_tac "(x,ts') \<in> {w. var w = x \<and> (w = (x, ts') \<or> w \<in> surrey_state.writes \<sigma>)}")
   defer
   apply safe
  by(simp)



lemma writes_new_update: "wfs \<sigma>  \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow> getTS \<sigma> w = ts' \<Longrightarrow>  writes_on (update_trans t w u \<sigma> ts') x = writes_on \<sigma> x \<union> {(x, ts')}"
  apply(unfold writes_on_def)
  apply (simp add: update_trans_def)
  apply(simp add:  Let_def rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  using  w_not_in_writes_on[where \<sigma> = \<sigma> and t =t and w = w and ts'=ts' and x=x]
  apply(unfold writes_on_def, simp )  
  apply(subgoal_tac "(x, ts')\<notin> {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}")
  apply simp
  defer
  apply(unfold writes_on_def insert_def)
   apply simp
  apply(subgoal_tac "var w = x")
   apply simp
   defer
  using getVWNC_var apply blast
  apply(subgoal_tac "(x,ts') \<in> {w. var w = x \<and> (w = (x, ts') \<or> w \<in> surrey_state.writes \<sigma>)}")
   defer
   apply safe
  by(simp)


lemma writes_new_update_diff_var: "wfs \<sigma>  \<Longrightarrow> getVWNC \<sigma> t x = w \<Longrightarrow> getTS \<sigma> w = ts' \<Longrightarrow> x\<noteq>y \<Longrightarrow> writes_on (update_trans t w u \<sigma> ts') y = writes_on \<sigma> y"
  apply(unfold writes_on_def)
  apply (simp add: update_trans_def)
  apply(simp add:  Let_def rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
   apply(subgoal_tac "var w = x")
   apply(unfold wfs_def)
   apply simp
  apply(subgoal_tac "var (x, ts') = x")
    apply auto[1]
  apply simp
  by (meson getVWNC_in_writes_on wfs_def writes_on_var)


lemma "wfs \<sigma> \<Longrightarrow> var w \<noteq> x \<Longrightarrow> writes_on (write_trans t b w v \<sigma> ts') x = writes_on \<sigma> x"
  apply(simp add: write_trans_def rev_app_def)
  apply(simp add: update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(unfold writes_on_def, simp)
  by auto

lemma  "wfs \<sigma> \<Longrightarrow> var w = x \<Longrightarrow> writes_on (write_trans t b w v \<sigma> ts') x = writes_on \<sigma> x \<union> {(x,ts')}"
  apply(simp add: write_trans_def rev_app_def)
  apply(simp add: update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(unfold writes_on_def, simp)
  by auto


lemma  "wfs \<sigma> \<Longrightarrow> var w \<noteq> x \<Longrightarrow> writes_on (update_trans t w v \<sigma> ts') x = writes_on \<sigma> x"
  apply(simp add: update_trans_def rev_app_def)
  apply(simp add: Let_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(unfold writes_on_def, simp)
  by auto

lemma  "wfs \<sigma> \<Longrightarrow> var w = x \<Longrightarrow> writes_on (update_trans t w v \<sigma> ts') x = writes_on \<sigma> x \<union> {(x,ts')}"
  apply(simp add: update_trans_def rev_app_def)
  apply(simp add: Let_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(unfold writes_on_def, simp)
  by auto


lemma getTS_w_greater_tst_w : "wfs \<sigma> \<Longrightarrow> w = getVWNC \<sigma> t x \<Longrightarrow> ts' = getTS \<sigma> w \<Longrightarrow> ts' > tst w"
  using getTS_valid valid_fresh_ts_def by blast

lemma w3_greater_w1: "wfs \<sigma> \<Longrightarrow>
w1 \<in> writes_on \<sigma> x \<Longrightarrow>
\<forall>w2 . w2\<in> writes_on \<sigma> x \<and> w2\<noteq>w1 \<longrightarrow> tst w1 < tst w2 \<Longrightarrow> w3 \<in> writes_on \<sigma> x \<Longrightarrow>
w1 \<noteq> w3 \<Longrightarrow> tst w3>tst w1"  
  by blast

lemma getTS_greater_init_ts: "wfs \<sigma> \<Longrightarrow>
      (x, ts) \<in> writes_on \<sigma> x \<Longrightarrow>
      (\<forall>w' . w'\<in> writes_on \<sigma> x \<and> w'\<noteq>(x, ts) \<longrightarrow> ts < tst w') \<Longrightarrow>
      getVWNC \<sigma> t x = w \<Longrightarrow>
      getTS \<sigma> w = ts' \<Longrightarrow>
      ts' > ts"
  apply(case_tac "w = (x,ts)")
  using getTS_w_greater_tst_w [where \<sigma> = \<sigma> and x=x and ts'=ts' and w = w and t=t]
  apply(subgoal_tac "tst w = ts")
    apply blast
   apply(simp)
  
  by (metis \<open>\<lbrakk>wfs \<sigma>; w = getVWNC \<sigma> t x; ts' = getTS \<sigma> w\<rbrakk> \<Longrightarrow> tst w < ts'\<close> dual_order.strict_trans getVWNC_in_writes_on)

(***************Lemmas for WFS***********************)
(*lemma read_pres_wfs  :
  assumes "wfs \<sigma>"
  and "w = getVW \<sigma> t x"
  shows "wfs (read_trans t b w \<sigma>)"
  using assms
  apply (unfold wfs_def read_trans_def getVW_def obsW_def)
  apply(simp add: Let_def rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def syncing_def ts_oride_def)
  apply(unfold writes_on_def lastWr_def)
  apply clarsimp
  apply (intro conjI impI allI)
  apply (metis surj_pair)
  apply (metis (full_types) old.prod.exhaust)
  apply (meson assms(1) in_mono lastWr_visible tfl_some visible_writes_in_writes)
  apply (metis old.prod.exhaust)
  apply (metis surj_pair)
  by (meson assms(1) lastWr_visible subset_iff tfl_some visible_writes_in_writes)


lemma write_pres_wfs  :
  assumes "wfs \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows "wfs (write_trans t b w v \<sigma> ts')"
  using assms
  apply(unfold wfs_def)
  apply(intro conjI)
  apply (simp add: write_trans_def)
      apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
      apply(intro allI conjI impI)
  apply(unfold writes_on_def, clarsimp)
       apply simp+
 apply (simp add: write_trans_def)
      apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
    defer
      apply(intro allI conjI impI)
   apply (simp add: write_trans_def)
     apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  using assms(1) own_ModView apply blast

   
   
   apply(intro allI conjI impI)
   apply(case_tac " write_available \<sigma> wa")
   apply (simp add: write_trans_def)
    apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
   apply (case_tac "xa \<noteq> x")
    apply simp
      apply (metis assms(1) getVWNC_var wfs_def write_to_different_var)
   apply simp
   apply(case_tac "wa = (x, ts')")
  apply (simp add: write_trans_def)
    apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
    apply (metis assms(1) getVWNC_var)
  apply(subgoal_tac "wa = lastWr  \<sigma> x")
  using assms(1) wfs_def apply blast
   apply(simp add: lastWr_def)
  apply(case_tac "w = lastWr \<sigma> x")
    apply (simp add: assms(1))
  using assms(1) w_n_last_ts_less_tst_last [where x=x and \<sigma> = \<sigma> and t = t and w = w and ts'=ts']
   apply(simp add: lastWr_def)
   apply(subgoal_tac " tst ` writes_on (write_trans t b w v \<sigma> ts') x = tst ` writes_on \<sigma> x \<union> {ts'} ")
    apply auto[1]
  using writes_new_writes[where x=x and \<sigma> = \<sigma> and t = t and w = w and ts'=ts']
   apply(simp)
  apply(intro allI)
  using assms(1) writes_new_writes[where x=x and \<sigma> = \<sigma> and t = t and w = w and ts'=ts' and b=b and v=v]
  apply(unfold writes_on_def)
  apply (simp add: write_trans_def)
  apply(simp add:  rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  apply(subgoal_tac "var w = x")
   apply simp
  apply(subgoal_tac "finite({w. var w = x \<and> w \<in> surrey_state.writes \<sigma>})")
  defer
      apply blast
  using getVWNC_var apply blast
  apply(subgoal_tac "finite( insert (x, ts') {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>})")
  defer  
   apply blast
  apply(case_tac "xa = x")
   apply simp
  apply(case_tac "{w. var w = xa \<and> (w = (x, ts') \<or> w \<in> surrey_state.writes \<sigma>)} = {(x,ts')}")
   apply simp
  apply (case_tac "{w. var w = xa \<and> (w = (x, ts') \<or> w \<in> surrey_state.writes \<sigma>)} = {w. var w = xa \<and>  w \<in> surrey_state.writes \<sigma>}")
   apply simp
  by auto


lemma update_pres_wfs  :
  assumes "wfs \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows "wfs (update_trans t w u \<sigma> ts')"
  using assms
  apply(unfold wfs_def)
  apply(intro conjI)
      defer
      apply(intro allI)
      apply(case_tac "var w \<noteq> var wa")
       apply simp
       apply(case_tac "var wa \<noteq> xa")
  apply (metis Un_empty_right Un_insert_right assms(1) insertCI wfs_def writes_new_update writes_new_update_diff_var)
  apply(subgoal_tac "writes_on (update_trans t w u \<sigma> ts') xa = writes_on \<sigma> xa")
        apply auto[1]
  using assms(1)  writes_new_update_diff_var
       apply simp
  apply simp
      apply(case_tac "ts' = tst wa")
       apply(case_tac "releasing \<sigma> w")
        apply simp
  apply(simp add: ts_oride_def)
  using assms(1) apply auto[1]
       apply simp
  apply simp
  apply (metis UnCI assms(1) wfs_def writes_new_update writes_new_update_diff_var)
     apply(intro allI)
  using assms(1) writes_new_update
  apply (metis finite.emptyI finite.insertI finite_UnI writes_new_update_diff_var)
    apply(intro allI impI)
      apply(case_tac "var w \<noteq> var wa")
        apply simp
     apply (elim disjE)
  apply clarsimp
   using assms(1) own_ModView apply blast
    apply simp
    apply (elim disjE)
       apply(subgoal_tac "ts' = tst wa")
    apply(case_tac "releasing \<sigma> w")
  apply simp
       apply (metis (mono_tags, lifting) assms(1) fun_upd_same getTS_valid getVWNC_in_vw leD own_ModView subset_Compl_singleton subset_trans ts_oride_def valid_fresh_ts_def visible_writes_in_writes)
      apply simp
  apply(simp add: sndI)
  using assms(1)
  apply simp
       apply(case_tac "ts' = tst wa")
     apply (metis getVWNC_var imageI ts_not_in_writes_on wfs_def)
    apply (simp add: own_ModView)
apply(intro allI impI)
   apply(case_tac "var w \<noteq> var wa")
  using assms(1)
  apply simp
  apply (simp add: lastWr_def)
  apply simp
  using assms(1)
  apply(case_tac "xa \<noteq> x")
  using getVWNC_var apply blast
   apply simp
  using assms(1)
  apply simp
   apply(subgoal_tac "tst w \<noteq> ts'")
    apply (case_tac "tst wa = ts'")
     apply simp
    apply(simp add: lastWr_def)
  apply(case_tac "w = lastWr \<sigma> x")
  apply (metis getts_greater_than lastWr_def last_write_max2 last_write_write_on max.strict_coboundedI1 max_def_raw)
    apply(subgoal_tac "tst wa \<noteq> tst w")
  apply simp
     apply (metis max_def_raw)
  apply (metis getVWNC_in_writes_on lastWr_def last_write_write_on max_def_raw same_ws)
   apply (metis assms(1) assms(2) assms(3) dual_order.irrefl getTS_valid valid_fresh_ts_def)
  apply(intro allI)
  apply(case_tac "releasing \<sigma> w")
   apply simp
   apply(case_tac "t = ta")
  apply simp
  apply (simp add: getVWNC_var ts_oride_def  writes_new_update writes_new_update_diff_var)
    apply (simp add: assms(1))
   apply simp
  apply (metis Un_iff assms(1) writes_new_update writes_new_update_diff_var)
  apply simp
   apply(case_tac "t = ta")
  apply simp+
  by (metis Un_iff assms(1) writes_new_update writes_new_update_diff_var)
 


(*********** Lemmas for d_obs *************)

lemma d_obs_getVW: " wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow>
   w =  getVW \<sigma> t x \<Longrightarrow>
  getVW (read_trans t False w \<sigma>) t x =  getVW \<sigma> t x"
  apply (simp add: getVW_def obsW_def visible_writes_def d_obs_t_def  d_obs_def)
  apply(intro impI)
  by (metis (full_types, lifting) dual_order.antisym last_write_max last_write_write_on tfl_some)

 
lemma read_pres_d_obs  :
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
    and "w = getVW \<sigma> t y"
  shows "[x =\<^sub>t u] (read_trans t b w \<sigma>)"
  using assms 
  apply (simp add:  d_obs_t_def  d_obs_def)
  apply (intro conjI)
   apply(simp add: lastWr_def)
   apply (elim conjE)
   apply(simp add: read_trans_def rev_app_def Let_def update_thrView_def value_def) 
   apply(case_tac "syncing \<sigma> (getVW \<sigma> t y) b")
    apply simp
  using getVW_in_vw [where \<sigma> = \<sigma> and t=t and w =w and x = y]
    getVW_var [where \<sigma> = \<sigma> and t=t and w =w and x = y]
    apply(unfold wfs_def)
    apply clarsimp
  apply(intro conjI impI)
  apply (metis \<open>\<lbrakk>wfs \<sigma>; w = getVW \<sigma> t y\<rbrakk> \<Longrightarrow> var w = y\<close> assms(1) assms(2) d_obs_lastWr_visible lastWr_def ts_oride_same_var)
  using assms(1,2)
  apply(simp add: d_obs_def d_obs_t_def lastWr_def)
    apply (unfold  antisym fun_upd_other lastWr_def modView_lte_last same_ws ts_oride_def wfs_def)
    apply (metis antisym assms(1) lastWr_def modView_lte_last same_ws)
  using assms(1) assms(2)
  apply(simp add: d_obs_t_def d_obs_def lastWr_def)
  apply (metis assms(2) d_obs_lastWr_visible lastWr_def)
   apply(simp add: read_trans_def rev_app_def Let_def update_thrView_def value_def) 
  apply(intro conjI impI)
   apply(unfold writes_on_def)
  apply clarsimp+  
    done


lemma read_pres_d_obs_other_var  :
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
    and "w = getVW \<sigma> t' y"
    and "t \<noteq> t'"
  shows "[x =\<^sub>t u] (read_trans t' b w \<sigma>)"
  using assms
   apply(simp add:  getVW_def obsW_def)
  apply(subgoal_tac "var w = y")
  defer
   apply (metis (mono_tags) Nitpick.Eps_psimp assms(1) lastWr_visible visible_var)
  apply(simp add: d_obs_t_def d_obs_def)
  apply(intro conjI)
    apply (simp add: lastWr_read_pres)
  apply(elim conjE)
  apply(simp add: value_def)
      by (simp add: lastWr_read_pres)


lemma ext_d_obs_d_obs  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and " ts' = getTS \<sigma> w"
    shows"[x =\<^sub>t u] (write_trans t False w u \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply (intro conjI)
   apply (intro impI conjI, elim conjE)   
  apply clarsimp
  apply(simp add: getVWNC_def vws_def)
    defer
    defer
  apply(simp add: getVWNC_def vws_def)
  apply (metis (mono_tags) assms(1)  mem_Collect_eq some_in_eq tfl_some visible_var  vws_def vws_not_empty)
   apply(subgoal_tac "w = lastWr \<sigma> x")
    defer
  using assms(3) getVWNC_lastWr apply fastforce
   apply(elim conjE)
   defer
  using lastWr_write_changes2 apply blast
  by (simp add: getVWNC_lastWr value_last)
  

lemma ext_upd_d_obs_d_obs  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows"[x =\<^sub>t u] (update_trans t w u \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply(elim conjE, intro conjI)
   apply(case_tac "releasing \<sigma> w")
    apply simp
  apply (smt dual_order.strict_trans2 fun_upd_same getTS_valid getVWNC_in_visible_writes getVWNC_lastWr getVWNC_var getts_greater_than in_mono lastWr_def lastWr_upd last_write_max2 last_write_write_on own_ModView ts_oride_def update_pres_wfs visible_writes_in_writes)
    apply simp
   apply (metis getTS_valid getVWNC_in_vw getVWNC_lastWr getVWNC_var lastWr_def lastWr_upd)
  apply(simp add: value_def)
  apply(subgoal_tac "var (lastWr (update_trans t w u \<sigma> ts') x) = x")
  apply(case_tac "tst (lastWr (update_trans t w u \<sigma> ts') x) \<noteq> ts'")
  using assms (1,2)
    apply(simp add: lastWr_def)  
  apply (metis getTS_valid getVWNC_in_vw getVWNC_lastWr lastWr_def lastWr_upd prod.inject)
   apply simp
   apply(simp add: lastWr_def)  
   apply(subgoal_tac "var w = x")
  apply simp
  using getVWNC_var apply blast
  by simp
  


lemma d_obs_read_value:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
  shows "value \<sigma> ((getVW (read_trans t False (getVW \<sigma> t x) \<sigma>) t x)) = u"
  by (metis Collect_mem_eq assms(1) assms(2) d_obs_getVW d_obs_implies_p_obs d_obs_lastWr_visible getVW_def obsW_def p_obs_def tfl_some)
  
lemma d_obs_diff_false  :
  assumes  "wfs \<sigma>"
and " [x =\<^sub>t u] \<sigma>"
and "[x =\<^sub>t' v] \<sigma>"
and "u \<noteq> v"
shows "False"
  using assms
  by (simp add: d_obs_def d_obs_t_def)  


lemma ext_write_other_pres_d_obs  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t u] \<sigma>"
      and "getVWNC \<sigma> t' y = w"
      and " getTS \<sigma> w = ts'"
      and "y \<noteq> x"
    shows"[x =\<^sub>t u] (write_trans t' b w v \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply(intro conjI)
   apply(subgoal_tac "var w = y")
    apply simp
  using assms(1,2)
    apply(case_tac "t = t'")
     apply simp
  apply simp
    using getVWNC_var apply blast
    apply (simp add: value_def)
      apply(subgoal_tac "var w = y")
     apply simp
    using getVWNC_var by blast
  


lemma d_obs_value:
  assumes "wfs \<sigma>"
and  "[x =\<^sub>t u] \<sigma>"
  and "w = getVW \<sigma> t x"
  shows "value \<sigma> w = u"
  using assms
  using d_obs_getVW d_obs_read_value by auto 


lemma update_diff_var_pres_dobs_ext  :
  assumes  "wfs \<sigma>"
  and "[x =\<^sub>t u] \<sigma>"
  and "getVWNC \<sigma> t' y = w"
  and " getTS \<sigma> w = ts'"
  and "y \<noteq> x"
shows "[x =\<^sub>t u] (update_trans t' w v \<sigma> ts')"
  using assms
  apply(simp add: d_obs_t_def)
  apply(simp add: d_obs_def)
  apply(elim conjE, intro conjI)
   apply(subgoal_tac "var w = y")
    apply(case_tac "t = t'")
      apply(case_tac "releasing \<sigma> w")
      apply simp
  apply(simp add: ts_oride_def)
      apply (metis dual_order.antisym lastWr_def modView_lte_last same_ws wfs_def writes_new_update_diff_var)
     apply simp
     apply (simp add: lastWr_def)
    apply simp
    apply (simp add: lastWr_def) 
  using getVWNC_var apply blast
  apply (simp add: value_def)
   apply(subgoal_tac "var w = y")
   apply simp
   apply (simp add: lastWr_def)
  using getVWNC_var by blast

lemma ext_cvd_update_d_obs  :
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
      and "cvd[x, u] \<sigma>"
      and "x \<noteq> y"
    shows "[y =\<^sub>t v] (update_trans t w m \<sigma> ts')"
  using assms(2)
  apply(simp add: c_obs_def d_obs_t_def d_obs_def)
  apply(subgoal_tac "var w = x") defer 
  using assms(1) assms(3) getVWNC_var apply blast
  apply(subgoal_tac "value \<sigma> w = u") defer 
  apply (metis assms(1) assms(3) assms(5) covered_v_def getVWNC_in_writes_on getVWNC_wa)
  apply(intro conjI)
   apply(case_tac "releasing \<sigma> w")
    apply simp  
    apply(simp add: ts_oride_def)
  apply(intro conjI)  
  using assms(6) apply blast
    apply(intro impI conjI)
  apply(simp add: lastWr_def)    
     apply (metis assms(1) assms(3) getVWNC_in_visible_writes)
  apply(simp add: lastWr_def)  
    apply (metis assms(1) assms(3) getVWNC_in_visible_writes lastWr_def last_write_max wfs_def)
   apply simp
  apply(intro conjI impI)  
  using assms(6) apply blast  
   apply (metis assms(1) assms(3) getVWNC_in_visible_writes)
  apply(simp add: value_def)
  using assms(6)
  apply(case_tac "releasing \<sigma> w")
  apply simp  
   apply (metis assms(1) assms(3) assms(4) getVWNC_in_visible_writes lastWr_def writes_new_update_diff_var)
  apply simp  
  by (metis assms(1) assms(3) getVWNC_in_visible_writes)

lemma ext_cvd_up_dobs  : 
  assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
      and " getVWNC \<sigma> t x = w"
      and "getTS \<sigma> w = ts'"
    shows "[x =\<^sub>t v] (update_trans t w v \<sigma> ts')"
  using assms
  apply(simp add: covered_v_def d_obs_t_def)
  apply(simp add:  d_obs_def)
  apply(subgoal_tac "var w = x")
  apply(intro conjI)
    apply(case_tac "releasing \<sigma> w")
     apply simp
     apply(simp add: ts_oride_def)
  apply(intro conjI)
      apply (metis assms(1) covered_v_def getVWNC_in_writes_on getVWNC_wa getts_greater_than leD less_le_trans modView_lte_last) 
  apply (metis (no_types, lifting) assms(1) covered_v_def getTS_valid getVWNC_in_visible_writes getVWNC_in_writes_on getVWNC_wa lastWr_def lastWr_upd)
    apply simp  
    apply (metis (no_types, lifting) assms(1) covered_v_def getTS_valid getVWNC_in_visible_writes getVWNC_in_writes_on getVWNC_wa lastWr_def lastWr_upd)
  apply(simp add: value_def)
  apply(case_tac "tst (lastWr (update_trans t w v \<sigma> ts') x) = ts'")
    apply simp
   apply simp
  apply(simp add: lastWr_def)  
   apply (metis assms(1) covered_v_def getTS_valid getVWNC_in_writes_on getVWNC_wa lastWr_def last_write_max2 less_max_iff_disj max_def valid_fresh_ts_def)
   using getVWNC_var by blast
  


lemma ext_d_obs_rd_pres2  :
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t u] \<sigma>"
      and " getVW \<sigma> t' y = w"
      and "t \<noteq> t'"
      and "\<sigma>' = (read_trans t' b w \<sigma>)"
    shows "[x =\<^sub>t u] \<sigma>'"
  using assms
  apply(simp add: getVW_def obsW_def)
  apply (unfold d_obs_t_def d_obs_def visible_writes_def writes_on_def lastWr_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  apply (case_tac "syncing \<sigma> w b")
  apply simp_all
   apply (simp add: value_def)
  apply (simp add: value_def)
done


lemma ext_d_obs_rd_pres  :
  assumes "wfs \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
      and "\<sigma>' = (read_trans t' b w \<sigma>)"
shows "[x =\<^sub>t u] \<sigma>'"
  using assms
  apply (unfold wfs_def d_obs_t_def d_obs_def visible_writes_def writes_on_def lastWr_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  apply (case_tac "syncing \<sigma> w b", simp_all)
  apply(elim conjE)
   apply(intro conjI impI)
  apply(simp add: ts_oride_def)
        apply(intro conjI impI)
         apply (metis (no_types, lifting) assms(1) assms(2) d_obs_def d_obs_lastWr_visible d_obs_t_def getVW_in_vw getVW_var)
        apply (metis assms(1) assms(2) d_obs_def d_obs_lastWr_visible d_obs_t_def getVW_in_vw getVW_var)
        apply (metis (no_types, lifting) Collect_cong surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) value_def)
      apply (metis (no_types, lifting) Collect_cong surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) value_def)
  using  assms(1) assms(2) 
     apply(unfold d_obs_def d_obs_t_def lastWr_def ts_oride_def)
     apply clarsimp
     apply (metis (no_types, lifting) dual_order.antisym lastWr_def modView_lte_last same_ws wfs_def)
  apply(simp_all add: value_def)
  by (metis  assms(2) d_obs_lastWr_visible getVW_in_vw getVW_var lastWr_def)
  


lemma ext_d_obs_rd_pres3  :
  assumes "wfs \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
      and "\<sigma>' = (read_trans t' b w \<sigma>)"
shows "[x =\<^sub>t u] \<sigma>'"
  using assms
  using getVW_var [where \<sigma> = \<sigma> and t = t' and w = w and x = y]
  using getVW_in_vw [where \<sigma> = \<sigma> and t = t' and w = w and x = y]
    apply (unfold wfs_def d_obs_t_def d_obs_def visible_writes_def writes_on_def lastWr_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  apply (case_tac "syncing \<sigma> w b", simp_all)
  apply(elim conjE)
   apply(intro conjI impI)
  apply(simp add: ts_oride_def)
        apply(intro conjI impI)
  apply (metis (no_types, lifting) \<open>\<lbrakk>wfs \<sigma>; w = getVW \<sigma> t' y\<rbrakk> \<Longrightarrow> w \<in> visible_writes \<sigma> t' y\<close> assms(1) assms(2) d_obs_def d_obs_lastWr_visible d_obs_t_def)
        apply (metis assms(1) order_refl own_ModView)
  apply(simp_all add: value_def)
     apply(simp add: ts_oride_def)
     apply(intro impI)
  using assms(1,2)
  apply(unfold d_obs_def d_obs_t_def lastWr_def wfs_def)
  apply (metis (mono_tags, lifting) Max_ge Pair_inject antisym assms(1) finite_imageI image_eqI lastWr_def modView_lte_last same_ws)
      apply(simp add: value_def)
        apply(intro conjI impI)
  apply (metis  \<open>\<lbrakk>wfs \<sigma>; w = getVW \<sigma> t' y\<rbrakk> \<Longrightarrow> w \<in> visible_writes \<sigma> t' y\<close> assms(1) assms(2) d_obs_lastWr_visible lastWr_def)
  by(simp_all add: value_def)




(****************Lemmas for p_obs ******************)
lemma not_p_obs_other_pres_not_p_obs  :
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
      and "w = getVWNC \<sigma> t' y"
      and "ts' = getTS \<sigma> w"
      and "y \<noteq> x"
    shows "\<not>[x \<approx>\<^sub>t u] (write_trans t' b w v \<sigma> ts')"
  using assms
  apply simp
  apply(unfold  write_trans_def rev_app_def update_wa_def update_thrView_def update_modView_def update_mods_def)
  apply simp
  apply (unfold p_obs_def)
  apply safe
  apply(simp add: value_def)
  apply(subgoal_tac "var (getVWNC \<sigma> t' y) = y")
   defer
  using getVWNC_var apply blast
  apply clarsimp
  apply(subgoal_tac "a = x")
  defer
   apply(simp add: visible_writes_def)
   apply(unfold writes_on_def)
   apply clarsimp
  apply clarsimp
   apply(simp add: visible_writes_def)
   apply(unfold writes_on_def)
   apply clarsimp
  by (metis (full_types) fun_upd_apply)

lemma w_in_writes_on_var: "(a,b) \<in> writes_on \<sigma> x \<Longrightarrow> a = x"
  apply(unfold writes_on_def)
  by simp

lemma not_p_obs_read  :
  assumes "wfs \<sigma>"
    and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
    and "getVW \<sigma> t y = w"
  shows "\<not>[x \<approx>\<^sub>t u] (read_trans t b w \<sigma>)"
  using assms
  apply(unfold p_obs_def)
  apply(simp add: value_def)
  apply(subgoal_tac "var w = y")
   defer
  using getVW_var apply blast
  apply(intro allI impI)
  apply(subgoal_tac "a = x")
   defer
  apply (metis order.not_eq_order_implies_strict psubsetD read_pres_wfs visible_var visible_writes_in_writes w_in_writes_on_var wfs_def)
  apply simp
  apply(subgoal_tac "(x, ba) \<in> writes_on \<sigma> x")
   defer
  apply(simp add: visible_writes_def)
  apply(simp add: visible_writes_def)
  apply(case_tac "\<not>syncing \<sigma> w b")
   apply simp
   apply(case_tac "x = y", simp)
    defer 
    apply simp
   apply simp
   apply(case_tac "x = y", simp)
    apply(simp add:ts_oride_def)
    apply(case_tac "tst w \<le> tst (modView \<sigma> w y)", simp)
     defer
     apply (metis eq_iff getVW_in_vw own_ModView subsetD visible_writes_in_writes)
    apply (smt dual_order.trans fun_upd_other ts_oride_def)
  apply(simp add: getVW_def obsW_def)
  apply (smt assms(3) dual_order.trans getVW_in_vw mem_Collect_eq visible_writes_def)
  apply(simp add: getVW_def obsW_def) 
proof -
fix a :: nat and ba :: rat
  assume a1: "tst (modView \<sigma> w y) \<le> ba"
  assume a2: "tst w \<le> tst (modView \<sigma> w y)"
  assume a3: "\<forall>a b. (a, b) \<in> writes_on \<sigma> y \<and> tst (thrView \<sigma> t y) \<le> b \<longrightarrow> u \<noteq> val (mods \<sigma> (a, b))"
  assume a4: "(y, ba) \<in> writes_on \<sigma> y"
  assume a5: "(SOME e. e \<in> visible_writes \<sigma> t y) = w"
  assume a6: "wfs \<sigma>"
  have f7: "\<forall>r. r \<le> ba \<or> \<not> r \<le> tst w"
using a2 a1 by (metis dual_order.trans)
have "w \<in> visible_writes \<sigma> t y"
  using a6 a5 by (meson lastWr_visible tfl_some)
  then have "tst (thrView \<sigma> t y) \<le> ba"
using f7 visible_writes_def by fastforce
  then show "u \<noteq> val (mods \<sigma> (y, ba))"
    using a4 a3 by metis
qed


lemma d_obs_not_p_obs:
  assumes "wfs \<sigma>"
and "[x =\<^sub>t z] \<sigma>"
  and "z \<noteq> u"
shows "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  using assms
  using d_obs_p_obs_agree by blast
  

lemma cvd_p_obs: "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t u] \<sigma>"
  by (metis covered_v_def lastWr_visible last_write_write_on p_obs_def wfs_def)

lemma not_p_obs_value  :
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "w = getVW \<sigma> t x"
shows "value \<sigma> w \<noteq> u"
  using assms
  using getVW_in_vw p_obs_def by blast

lemma ext_p_obs_contradiction  :
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  and " getVW \<sigma> t' y = w"
and "x \<noteq> y"
and "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
shows "False"
  using assms
  apply(unfold read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(unfold  p_obs_def)
  apply(case_tac "syncing \<sigma> w b")
   apply(simp add: value_def visible_writes_def)
   apply(unfold writes_on_def)
  apply clarsimp
   apply (smt assms(2) assms(5) not_p_obs_read)
   apply(simp add: value_def visible_writes_def)
  by (smt assms(2) assms(5) mem_Collect_eq not_p_obs_read surrey_state.select_convs(1) surrey_state.surjective surrey_state.update_convs(2) writes_on_def)
  

lemma ext_p_obs_rd_pres  :
  assumes "wfs \<sigma>"
and "[x \<approx>\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
and "t \<noteq> t'"
shows "[x \<approx>\<^sub>t u] (read_trans t' b w \<sigma>)"
  using assms
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b")
   apply simp
   apply(unfold visible_writes_def writes_on_def, simp)
  by simp


lemma p_obs_contradiction  :
  assumes "wfs \<sigma>"
  and "\<not> [x \<approx>\<^sub>t v] \<sigma>"
  and " getVW \<sigma> t' y = w"
  and  "[x \<approx>\<^sub>t v] (read_trans t' b w \<sigma>)"
shows "False"
  using assms
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b", clarsimp)
    apply(unfold visible_writes_def writes_on_def, simp)
    apply (smt assms(2) assms(4) not_p_obs_read)
  apply clarsimp
  by (smt assms(2) assms(4) not_p_obs_read)


(****************Lemmas for c_obs ******************)

lemma not_p_obs_write_pres_c_obs_diff_var  :
  assumes "wfs \<sigma>"
  and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  and "getVWNC \<sigma> t' y = w"
  and "getTS \<sigma> w = ts'"
  and "t \<noteq> t'"
  and "x \<noteq> y"
  shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (write_trans t' b  w z \<sigma> ts')"
  using assms(2)
 by (metis assms(1) assms(3) assms(4) assms(6) not_p_obs_implies_c_obs not_p_obs_other_pres_not_p_obs)

  

lemma ext_c_obs_intro  :
  assumes "wfs \<sigma>"
  and "[y =\<^sub>t v] \<sigma>"
  and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and "getTS \<sigma> w = ts'"
  and "x \<noteq> y"
  and "t \<noteq> t'"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (write_trans t True w u \<sigma> ts')"
  using assms (2,3)
  apply (simp add: d_obs_t_def p_obs_def d_obs_def c_obs_def)
  apply(simp add: visible_writes_def)
  apply(intro allI impI conjI)
  using assms (4,5,6,7)
    apply simp
    apply(subgoal_tac "var w = x")
     apply simp
     apply(elim conjE)
     apply(subgoal_tac "a = x")
      apply simp
      apply(elim disjE)
  apply simp 
       apply (simp add: assms(1))
      apply(case_tac "b = ts'")
       apply simp
  using assms(1) w_not_in_writes_on apply blast
      apply simp
  apply(simp add: lastWr_def value_def)
      apply blast
  using w_in_writes_on_var apply blast
  using assms(1) getVWNC_in_writes_on writes_on_var apply blast 
   apply (metis assms(1) assms(4) assms(5) assms(6) d_obs_def d_obs_t_def ext_write_other_pres_d_obs w_in_writes_on_var)
  apply(simp add: value_def)
  apply(elim conjE)
     apply(subgoal_tac "a = x")
  apply simp
  apply(subgoal_tac "var w = x")
  apply simp
    apply(elim disjE)
  apply (simp add: releasing_def)
    apply(simp add: write_trans_def update_wa_def update_mods_def update_modView_def update_thrView_def rev_app_def releasing_def)
  using assms(7) apply fastforce  
  using assms(1) assms(4) getVWNC_var apply blast
  using w_in_writes_on_var by blast
  



lemma c_obs_read_pres  :
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  and "getVW \<sigma> t x = w"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (read_trans t b w \<sigma>)"
  using assms
  apply(unfold c_obs_def d_obs_def visible_writes_def read_trans_def)
    apply(unfold rev_app_def Let_def update_thrView_def)
  apply (simp add: value_def lastWr_def)
  apply(intro conjI impI allI)
             apply(unfold writes_on_def)
  apply clarsimp
             apply (smt dual_order.trans getVW_in_vw mem_Collect_eq ts_oride_same_var visible_writes_def)
            apply(simp add: visible_writes_def)
  apply (smt Collect_cong dual_order.trans getVW_in_vw mem_Collect_eq surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) ts_oride_same_var visible_writes_def)
           apply(simp add: ts_oride_def)
  apply(elim conjE)

  apply (smt dual_order.trans fun_upd_same getVW_in_vw mem_Collect_eq releasing_def surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) visible_writes_def)
  apply clarsimp
    apply (smt dual_order.trans getVW_in_vw mem_Collect_eq visible_writes_def)
         apply clarsimp
         apply (smt dual_order.trans getVW_in_vw mem_Collect_eq visible_writes_def)
        apply clarsimp
  defer
        apply (metis getVW_var)
       apply (metis getVW_var)
      apply (metis getVW_var)
     apply auto[2]
   apply (metis assms(1) assms(3) getVW_in_vw visible_var)
  using assms(1) assms(2)
  apply(unfold wfs_def)
  by (smt assms(1) dual_order.trans getVW_in_vw mem_Collect_eq releasing_def surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) visible_writes_def)
  


lemma c_obs_read_d_obs  :
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  and "getVW \<sigma> t x = w"
  and "value \<sigma> w = u"
shows "[y =\<^sub>t v] (read_trans t True w \<sigma>)"
  using assms
  apply(unfold c_obs_def d_obs_def d_obs_t_def)
  apply(intro conjI)
   apply(unfold  value_def)
   apply clarsimp
   apply (simp add: getVW_in_vw lastWr_read_pres last_write_max  ts_oride_def)
  apply (metis getVW_in_vw own_ModView subsetD visible_writes_in_writes)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
   apply(intro conjI impI)
   apply(simp add: lastWr_def)
  apply(unfold writes_on_def, clarsimp)
  using getVW_in_vw apply blast
   apply(simp add: lastWr_def)
  apply(unfold writes_on_def, clarsimp)
  using getVW_in_vw apply blast
  done

lemma d_obs_diff_c_obs  :
  assumes "wfs \<sigma>"
and "[x =\<^sub>t z] \<sigma>"
  and "z \<noteq> u"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  using assms
  using d_obs_not_p_obs not_p_obs_implies_c_obs by blast


lemma not_d_obs_c_obs_ext  :
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
      and "[y =\<^sub>t v] \<sigma>"
      and "getVWNC \<sigma> t' x = w"
      and " ts' = getTS \<sigma> w"
      and "value \<sigma> w = u"
      and "y \<noteq> x"
      and "t \<noteq> t'"
    shows"[x = u]\<lparr> y =\<^sub>t' v\<rparr> (write_trans t' True w v \<sigma> ts')"
  using assms
  apply(unfold p_obs_def d_obs_def d_obs_t_def c_obs_def visible_writes_def)
  apply(unfold visible_writes_def value_def lastWr_def writes_on_def)
  apply(unfold write_trans_def rev_app_def update_wa_def update_mods_def update_thrView_def update_modView_def)
  by (metis assms(1) assms(2) assms(4) assms(6) getVWNC_in_vw p_obs_def value_def)


lemma c_obs_pres_write_diff_var_ext  :
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "getVWNC \<sigma> t z = w"
      and "x \<noteq> z"
      and "y \<noteq> z"
      and " getTS \<sigma> w = ts'"
    shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (write_trans t b w v \<sigma> ts')"
  using assms(2)
  apply(simp add: p_obs_def d_obs_def d_obs_t_def c_obs_def visible_writes_def value_def)
  apply(intro conjI impI allI, elim conjE)
       apply simp
  
  using assms(1) assms(3) assms(4) getVWNC_var apply blast
  
  using assms(1) assms(3) assms(4) getVWNC_var apply blast
  
  using assms(1) assms(3) assms(4) getVWNC_var apply blast
    apply(elim conjE)
    apply(subgoal_tac "a = x")
     apply simp
  using assms(3,4,5,6)
  
  apply (metis assms(1) getVWNC_var write_to_different_var)
  
  using w_in_writes_on_var apply blast
  using assms(3,4,5,6)
    apply(elim conjE)
   apply(subgoal_tac "a = x")
    apply simp
    apply(subgoal_tac "var w = z")
  apply simp
  
     apply (simp add: assms(1))
  
  using assms(1) getVWNC_var apply blast
  
  using w_in_writes_on_var apply blast
  apply(subgoal_tac "a = x")
  apply (simp add: releasing_def)
  using w_in_writes_on_var by blast

lemma ext_c_obs_Up_intro  : 
  assumes  "wfs \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and "getTS \<sigma> w = ts'"
  and  "[y =\<^sub>t v] \<sigma>"
  and  " \<not> [x \<approx>\<^sub>t' u] \<sigma>"
  and  "x \<noteq> y"  
  and "t' \<noteq> t"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (update_trans t w u \<sigma> ts')"
  using assms(4,5)
  apply(simp add: c_obs_def p_obs_def d_obs_def d_obs_t_def visible_writes_def)
  apply(intro allI impI conjI, elim conjE)
  using assms(2,3,6,7)
    apply(subgoal_tac "a = x")
    apply(subgoal_tac "var w = x")
      apply simp
      apply(elim disjE)
       apply simp
       apply(case_tac "releasing \<sigma> w")
        apply simp
  apply(simp add: ts_oride_def)
        apply (metis assms(1) dual_order.antisym lastWr_def modView_lte_last same_ws wfs_def writes_new_update_diff_var)
       apply simp
        apply (simp add: lastWr_def writes_new_update_diff_var)
  apply (case_tac "b = ts'")
  using assms(1) w_not_in_writes_on apply blast
      apply simp
      apply(simp add: value_def)
      apply blast
  using assms(1) getVWNC_var apply blast
   using w_in_writes_on_var apply blast
    apply (metis assms(1) assms(2) assms(3) assms(6) d_obs_def d_obs_t_def update_diff_var_pres_dobs_ext)
  apply(elim conjE)
    apply(subgoal_tac "a = x")
   apply(subgoal_tac "var w = x")
    apply simp
    apply(elim disjE)
  apply(simp add: releasing_def)
    apply(simp add: releasing_def)
  apply(case_tac "b = ts'")
  using assms(1) assms(2) assms(3) w_not_in_writes_on apply blast
  using assms(7)
    apply simp
  apply(simp add: value_def)
    apply blast
  using assms(1) assms(2) getVWNC_var apply blast
  using w_in_writes_on_var by blast
  


lemma ext_c_obs_read_diff_var_pres  : 
  assumes  "wfs \<sigma>"
  and  "[x = u]\<lparr>y =\<^sub>t' v\<rparr> \<sigma>"
  and  "z \<noteq> x"  
  and "x \<noteq> y"
  and "w = getVW \<sigma> t z"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (read_trans t b w \<sigma>)"
  using assms(2)
  apply(simp add: c_obs_def d_obs_def visible_writes_def)
  apply(subgoal_tac "var w = z")
   defer
  using assms(1) assms(5) getVW_var apply blast
  apply(intro allI impI)
  apply(subgoal_tac "a = x") defer
  using w_in_writes_on_var apply blast
  apply simp
  apply(intro conjI, elim conjE)
    apply (simp add: value_def)
    apply(subgoal_tac "var w \<noteq> x") 
     apply simp
  apply(case_tac "t \<noteq> t'")
      apply (simp add: lastWr_read_pres)
     apply(case_tac "\<not>syncing \<sigma> w b")
      apply (simp add: lastWr_read_pres)
     apply simp
     apply(simp add: ts_oride_def)
  apply(case_tac "tst (thrView \<sigma> t' x)
              \<le> tst (modView \<sigma> w x)")
      apply (simp add: lastWr_read_pres)
     apply (simp add: lastWr_read_pres)
  using assms(3) apply blast
   apply (simp add: value_def)
   apply(case_tac "t \<noteq> t'")
    apply (simp add: lastWr_read_pres)
   apply simp
   apply(case_tac "\<not>syncing \<sigma> w b")
    apply simp
  apply(case_tac "x = z")
  using assms(3) apply blast
  apply (simp add: lastWr_read_pres)
   apply simp
     apply(simp add: ts_oride_def)
  apply(case_tac "x = z")
  using assms(3) apply blast
   apply simp
  apply(case_tac "tst (thrView \<sigma> t' x)
               \<le> tst (modView \<sigma> w x)")
  apply simp
    apply (metis dual_order.trans lastWr_read_pres)
   apply simp
   apply (simp add: lastWr_read_pres)
  apply(simp add: releasing_def)
  apply(case_tac "t \<noteq> t'", simp)
   apply(simp add: value_def)
   apply(simp add: value_def)
    apply(case_tac "\<not>syncing \<sigma> w b", simp)
   
  using assms(3) apply auto[1]
  apply simp
     apply(simp add: ts_oride_def)
  apply(case_tac "x = z")
  
  using assms(3) apply blast
  apply simp
  apply(case_tac "tst (thrView \<sigma> t' x)
               \<le> tst (modView \<sigma> w x)")
   apply simp
  by simp
  

lemma ext_c_obs_rdx_pres  :
  assumes  "wfs \<sigma>"
  and  "[x = u]\<lparr>y =\<^sub>t' v\<rparr> \<sigma>"
  and  "y \<noteq> x"  
  and "w = getVW \<sigma> t z"
  and "t \<noteq> t'"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (read_trans t b w \<sigma>)"
  using assms(2,5)
  apply(simp add: c_obs_def d_obs_def visible_writes_def)
  apply (intro allI impI)
  apply(subgoal_tac "a = x")
  defer 
  using w_in_writes_on_var apply blast
  apply simp
  apply(intro conjI)
    apply(case_tac "x \<noteq> z")
     apply(simp add: value_def)
  apply(subgoal_tac "var w \<noteq> x")
    apply (simp add: lastWr_read_pres)
  using assms(1) assms(4) getVW_var apply blast
    apply simp
  apply(simp add: value_def)
  
    apply (simp add: lastWr_read_pres)
   apply(simp add: value_def)
  
   apply (simp add: lastWr_read_pres)
 by(simp add: value_def releasing_def)


(******* Covered **********)

lemma covered_contradiction [simp]:
  assumes "wfs \<sigma>"
    and "cvd[x, u] \<sigma>"
    and "u \<noteq> v"
    and "[x =\<^sub>t v] \<sigma>"
  shows "False"
  using assms
  by (metis covered_v_def d_obs_def d_obs_t_def wfs_def)


lemma covered_contradiction2  :
  assumes "wfs \<sigma>"
    and "cvd[x, u] \<sigma>"
    and "cvd[x, v] \<sigma>"
    and "u \<noteq> v"
  shows "False"
  using assms
  by (metis covered_v_def last_write_write_on wfs_def)

lemma covered_wr_diif_var_pres  :
  assumes "wfs \<sigma>"
  and "cvd[x, u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
  and "x \<noteq> y"
shows "cvd[x, u] (write_trans t b w v \<sigma> ts')"
  using assms(2,5)
  apply(simp add: covered_v_def)
  apply(intro allI impI conjI, elim conjE)
   apply(subgoal_tac "a = x")
    apply simp
    apply(simp add: lastWr_def)
    apply(subgoal_tac "var w = y")
  apply simp
  using assms(1) assms(3) getVWNC_var apply blast
  using w_in_writes_on_var apply blast
  apply(simp add: value_def)
  apply(subgoal_tac "a = x")
    apply(subgoal_tac "var w = y")
  apply simp
  using assms(1) assms(3) getVWNC_var apply blast 
  using w_in_writes_on_var by blast



lemma ext_cvd_update_cvd  :
  assumes "wfs \<sigma>"
      and "w = getVWNC \<sigma> t x"
      and "ts' = getTS \<sigma> w"
      and "cvd[x, u] \<sigma>"
    shows "cvd[x, v] (update_trans t w v \<sigma> ts')"
  apply(case_tac "w \<noteq> lastWr \<sigma> x")
  using assms(1) assms(2) assms(4) covered_v_def getVWNC_in_writes_on getVWNC_wa apply blast
  apply simp
  apply(subgoal_tac "var w = x")
  defer
   apply simp
  apply (subgoal_tac "value \<sigma> w = u") defer
  using assms(1) assms(4) covered_v_def last_write_write_on wfs_def apply blast
  using assms(4)
  apply(simp add: covered_v_def)
  apply(intro allI impI)
   apply(subgoal_tac "a=x")
   apply simp
   defer
  using w_in_writes_on_var apply blast
  apply(elim conjE, intro conjI)
   apply(case_tac "b = ts'") 
    apply (metis assms(1) assms(2) assms(3) getTS_valid getVWNC_in_vw lastWr_def lastWr_upd)
   apply simp
   apply(case_tac "(x, b) = w")
    apply simp
   apply simp
   apply(case_tac "b < tst w")
  apply simp
  apply (metis Max.coboundedI assms(1) assms(2) finite_imageI getVWNC_in_writes_on image_eqI lastWr_def last_write_max2 not_less_iff_gr_or_eq order.not_eq_order_implies_strict wfs_def)
  apply(case_tac "b = ts'") 
   apply(simp add: value_def)
  apply simp
   apply(case_tac "(x, b) = w")
   apply simp
  apply(case_tac "b < tst w")
  apply simp 
  by (metis Max.coboundedI assms(1) assms(2) finite_imageI getVWNC_in_writes_on image_eqI lastWr_def last_write_max2 not_less_iff_gr_or_eq order.not_eq_order_implies_strict wfs_def)
  
lemma covered_update_pres_ext  :
  assumes  "wfs \<sigma>"
  and "cvd[x, u] \<sigma>"
  and "getVWNC \<sigma> t x = w"
  and "getTS \<sigma> w = ts'"
shows "cvd[x, v] (update_trans t w v \<sigma> ts')"
  using assms(1) assms(2) assms(3) assms(4) ext_cvd_update_cvd by blast

lemma ext_cvd_rd_pres  :
     assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
      and "w = getVW \<sigma> t y"
    shows "cvd[x, u]  (read_trans t b w \<sigma>)"
  using assms(1)
  apply(simp add: covered_v_def)
  apply(intro allI impI conjI)
   apply (simp add: lastWr_read_pres)
  by(simp add: value_def)
  


(************* INIT *****************)
lemma init_rd_pres  :
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVW \<sigma> t y"
shows "[init x u]  (read_trans t b w \<sigma>)"
  using assms(2)
  apply(unfold init_val_def value_def)
  apply(unfold read_trans_def rev_app_def Let_def update_thrView_def writes_on_def)
  by simp


lemma init_wr_pres_1:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
  and "x = y"
shows "[init x u] (write_trans t b w v \<sigma> ts')"
  using assms(2)
  apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
  apply(subgoal_tac "a = x")
  defer
    apply (simp add: w_in_writes_on_var)
  apply simp
  apply(subgoal_tac "var w = x")
   defer 
  using assms(5)
  using assms(1) assms(3) getVWNC_var apply blast
  apply simp
  apply(rule_tac x = x in exI)
  apply simp
  apply(subgoal_tac "ba \<noteq> ts'")
   defer  
  using assms(1) assms(3) assms(4) assms(5) w_not_in_writes_on apply blast
  apply(rule_tac x = ba in exI)
  apply(intro conjI)  
     apply simp
    defer  
    apply blast
   apply simp
  apply simp
  using assms(3,4,5)
  by (metis assms(1) getTS_greater_init_ts)

lemma init_wr_pres_2:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
  and "x \<noteq> y"
shows "[init x u] (write_trans t b w v \<sigma> ts')"
  using assms(2)
  apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
  apply(subgoal_tac "a = x")
  defer
   apply (simp add: w_in_writes_on_var)
    apply simp
  apply(subgoal_tac "var w = y")
   defer 
  using assms(1) assms(3) getVWNC_var apply blast
  using assms(5)
  apply simp
  using assms(3,4)
  apply(rule_tac x = x in exI)
  apply simp
  by blast 


lemma init_wr_pres:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "getVWNC \<sigma> t y = w"
  and "getTS \<sigma> w = ts'"
shows "[init x u] (write_trans t b w v \<sigma> ts')"
  apply(case_tac "y = x")
  using assms(1) assms(2) assms(3) assms(4) init_wr_pres_1 apply blast
  using assms(1) assms(2) assms(3) assms(4) init_wr_pres_2 by auto


lemma init_upd_pres  :
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
  and "w = getVWNC \<sigma> t y"
  and " ts' = getTS \<sigma> w"
shows "[init x u]  (update_trans t w v \<sigma> ts')"
  apply(case_tac "x = y")
  using assms(2)
   apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
   apply(subgoal_tac "a = y") defer
    apply (simp add: w_in_writes_on_var) defer
   apply simp
  apply(subgoal_tac "var w = y")
    apply simp
  apply(rule_tac x = y in exI)
  apply(rule_tac x = b in exI)
  apply(intro conjI)   
       apply blast
      apply (metis assms(1) assms(3) assms(4) getTS_greater_init_ts)
     apply simp
  apply(case_tac "b = ts'")
     apply (simp add: assms(1) assms(3) assms(4) w_not_in_writes_on)
  apply simp 
  using assms(1) assms(3) getVWNC_var apply blast
  using assms(2)
   apply(simp add: init_val_def mo_def)
  apply(simp add: value_def)
  apply clarsimp
   apply(subgoal_tac "a = x") defer
    apply (simp add: w_in_writes_on_var) defer
  apply simp
  apply(subgoal_tac "var w = y")
    apply simp
  apply(rule_tac x = x in exI)
  apply(rule_tac x = b in exI)
  apply(intro conjI)     
     apply simp
    apply simp
  apply simp
  using assms(1) assms(3) getVWNC_var by blast  

*)


end


==> anc/OpSem_ProofRules.thy <==
theory OpSem_ProofRules
imports Main OpSemSyntax_Def
begin

lemmas defs [simp] =  Rd_def Let_def Wr_def Upd_def st_rd_def val_rd_def


lemma read_pres_d_obs [simp]:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
  shows "[x =\<^sub>t u] (st_rd(Rd y t' b \<sigma>))"
 apply simp
  using assms(1) assms(2) ext_d_obs_rd_pres3 by blast


lemma read_pres_wfs [simp]:
  assumes "wfs \<sigma>"
  shows "wfs (st_rd(Rd x t b \<sigma>))"
  by (simp add: assms read_pres_wfs)

lemma write_pres_wfs [simp]:
  assumes "wfs \<sigma>"
  shows "wfs (Wr x v t b \<sigma>)"
  by (simp add: assms write_pres_wfs)


lemma update_pres_wfs [simp]:
  assumes "wfs \<sigma>"
  shows "wfs (st_rd(Upd x u t \<sigma>))"
  by (simp add: assms update_pres_wfs)


lemma ext_d_obs_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
    shows"[x =\<^sub>t u] (Wr x u t False \<sigma>)"
  using assms
  apply simp
  using assms(1) assms(2) ext_d_obs_d_obs by blast

  
lemma ext_upd_d_obs_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t v] \<sigma>"
    shows"[x =\<^sub>t u] (st_rd(Upd x u t \<sigma>))"
  apply simp 
  using assms ext_upd_d_obs_d_obs by blast

lemma d_obs_read_value [simp]:
  assumes "wfs \<sigma>"
    and "[x =\<^sub>t u] \<sigma>"
  shows "val_rd(Rd x t False \<sigma>) = u"
  apply simp  
  using assms(1) assms(2) d_obs_value by auto
  
lemma d_obs_diff_false [simp]:
  assumes  "[x =\<^sub>t u] \<sigma>"
and "[x =\<^sub>t' v] \<sigma>"
and "u \<noteq> v"
shows "False"
  using assms
  by (simp add: d_obs_def d_obs_t_def)  


lemma OG_14 [simp]:
  assumes "wfs \<sigma>"
  and "[x =\<^sub>t u] \<sigma>"
  and "[x =\<^sub>t' v] \<sigma>"
   and "t \<noteq> t'"
  and "v \<noteq> u"
shows "[x =\<^sub>t u] (Wr x u t' False \<sigma>)"
  apply simp
  using OpSemExtProof.d_obs_diff_false assms(1) assms(2) assms(3) assms(5) by blast
 

lemma ext_write_other_pres_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x =\<^sub>t u] \<sigma>"
      and "y \<noteq> x"
    shows"[x =\<^sub>t u] (Wr y v t' b \<sigma>)"
  by (simp add: assms(1) assms(2) assms(3) ext_write_other_pres_d_obs)
  

lemma not_p_obs_other_pres_not_p_obs [simp]:
  assumes "wfs \<sigma>"
      and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
      and "y \<noteq> x"
    shows "\<not>[x \<approx>\<^sub>t u] (Wr y v t' b \<sigma>)"
  by (simp add: assms(1) assms(2) assms(3) not_p_obs_other_pres_not_p_obs)


lemma not_p_obs_write_pres_c_obs_diff_var [simp]:
  assumes "wfs \<sigma>"
  and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
   and "t \<noteq> t'"
  and "x \<noteq> y"
  shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (Wr y z t' b \<sigma>)"
  by (simp add: assms(1) assms(2) assms(3) assms(4) not_p_obs_write_pres_c_obs_diff_var)


lemma ext_c_obs_intro [simp]:
  assumes "wfs \<sigma>"
  and "[y =\<^sub>t v] \<sigma>"
  and "\<not>[x \<approx>\<^sub>t' u] \<sigma>"
  and "x \<noteq> y"
  and "t \<noteq> t'"
  shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (Wr x u t True \<sigma>)"
  by (simp add: assms(1) assms(2) assms(3) assms(4) assms(5) ext_c_obs_intro)

lemma c_obs_read_pres [simp]:
  assumes "wfs \<sigma>"
  and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (st_rd(Rd x t b \<sigma>))"
  by (simp add: assms(1) assms(2) c_obs_read_pres)


lemma c_obs_read_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "val_rd(Rd x t True \<sigma>) = u"
    shows "[y =\<^sub>t v] (st_rd(Rd x t True \<sigma>))"
  using assms
  apply simp
  by (simp add: c_obs_read_d_obs)




lemma not_p_obs_read [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
shows "\<not>[x \<approx>\<^sub>t u] (st_rd(Rd y t b \<sigma>))"
  by (simp add: assms(1) assms(2)  not_p_obs_read)

lemma d_obs_diff_c_obs [simp]:
  assumes "[x =\<^sub>t z] \<sigma>"
    and "wfs \<sigma>"
  and "z \<noteq> u"
shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
  using assms
  using d_obs_p_obs_agree not_p_obs_implies_c_obs by blast

lemma d_obs_not_p_obs [simp]:
  assumes "wfs \<sigma>"
and "[x =\<^sub>t z] \<sigma>"
  and "z \<noteq> u"
  shows "\<not>[x \<approx>\<^sub>t u] \<sigma>"
  using assms(1) assms(2) assms(3) d_obs_p_obs_agree by auto


lemma init_rd_pres [simp]:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
    shows "[init x u]  (st_rd(Rd y t b \<sigma>))"
  by (simp add: assms(1) assms(2)  init_rd_pres)


lemma init_wr_pres [simp]:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
    shows "[init x u] (Wr y v t b \<sigma>)"
    by (simp add: assms(1) assms(2)  init_wr_pres)



lemma init_upd_pres [simp]:
  assumes "wfs \<sigma>"
  and " [init x u] \<sigma>"
    shows "[init x u]  (st_rd(Upd y v t \<sigma>))"
  by (simp add: assms(1) assms(2) init_upd_pres)

lemma covered_wr_diif_var_pres [simp]:
  assumes "wfs \<sigma>"
  and "cvd[x, u] \<sigma>"
  and "x \<noteq> y"
  shows "cvd[x, u] (Wr y v t b \<sigma>)"
  by (simp add: assms(1) assms(2) assms(3)  covered_wr_diif_var_pres)


lemma c_obs_pres_write_diff_var_ext [simp]:
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"    
      and "x \<noteq> z"
      and "y \<noteq> z"   
    shows "[x = u]\<lparr>y =\<^sub>t v\<rparr> (Wr z v t b \<sigma>)"
  by (simp add: assms(1) assms(2) assms(3) assms(4) c_obs_pres_write_diff_var_ext)


lemma covered_update_pres_ext [simp]:
  assumes "cvd[x, u] \<sigma>"
  and "wfs \<sigma>"
shows "cvd[x, v] (st_rd(Upd x v t \<sigma>))"
  apply simp 
  using assms(1) assms(2) ext_cvd_update_cvd by auto

lemma update_diff_var_pres_dobs_ext [simp]:
  assumes "[x =\<^sub>t u] \<sigma>"
  and "wfs \<sigma>"
  and "y \<noteq> x"
shows "[x =\<^sub>t u] (st_rd(Upd y v t' \<sigma>))"
  by (simp add: assms(1) assms(2) assms(3) update_diff_var_pres_dobs_ext)


lemma ext_cvd_update_d_obs [simp]:
  assumes "wfs \<sigma>"
      and "[x = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>"
      and "cvd[x, u] \<sigma>"
      and "x \<noteq> y"
    shows "[y =\<^sub>t v] (st_rd(Upd x m t \<sigma>))"
  apply simp 
  using assms(1) assms(2) assms(3) assms(4) ext_cvd_update_d_obs by blast  

lemma ext_cvd_up_dobs [simp]: 
  assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
    shows "[x =\<^sub>t v] (st_rd(Upd x v t \<sigma>))"
  apply simp 
  using assms(1) assms(2) ext_cvd_up_dobs by blast

lemma ext_cvd_rd_pres [simp]:
     assumes  "cvd[x, u] \<sigma>"
    and "wfs \<sigma>"
    shows "cvd[x, u]  (st_rd(Rd y t b \<sigma>))"  
  by (simp add: assms(1) assms(2)  ext_cvd_rd_pres)



lemma ext_c_obs_Up_intro [simp]: 
  assumes  "wfs \<sigma>"
  and  "[y =\<^sub>t v] \<sigma>"
  and  " \<not> [x \<approx>\<^sub>t' u] \<sigma>"
  and  "x \<noteq> y"  
  and "t' \<noteq> t"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (st_rd(Upd x u t \<sigma>))"
  apply simp  
  by (simp add: assms(1) assms(2) assms(3) assms(4) assms(5) ext_c_obs_Up_intro)



lemma ext_c_obs_rdx_pres [simp]:
  assumes  "wfs \<sigma>"
  and  "[x = u]\<lparr>y =\<^sub>t' v\<rparr> \<sigma>"
  and  "y \<noteq> x"  
  and "t \<noteq> t'"
shows "[x = u]\<lparr>y =\<^sub>t' v\<rparr> (st_rd(Rd z t b \<sigma>))"
  by (simp add: assms(1) assms(2) assms(3) assms(4)  ext_c_obs_rdx_pres)


lemma ext_p_obs_contradiction [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "x \<noteq> y"
and "[x \<approx>\<^sub>t u] (st_rd(Rd y t' b \<sigma>))"
shows "False"
  using assms apply simp  
  using ext_p_obs_contradiction by blast
  

lemma ext_d_obs_rd_pres [simp]:
  assumes "wfs \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
shows "[x =\<^sub>t u] (st_rd(Rd y t' b \<sigma>))"
  apply simp
  using assms(1) assms(2) ext_d_obs_rd_pres3 by auto



lemma ext_p_obs_rd_pres [simp]:
  assumes "wfs \<sigma>"
and "[x \<approx>\<^sub>t u] \<sigma>"
and " getVW \<sigma> t' y = w"
and "t \<noteq> t'"
shows "[x \<approx>\<^sub>t u] (st_rd(Rd y t' b \<sigma>))"
  using assms
  apply simp
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  apply(case_tac "syncing \<sigma> w b")
   apply simp
   apply(unfold visible_writes_def writes_on_def, simp)
  by simp


lemma p_obs_contradiction [simp]:
  assumes "wfs \<sigma>"
  and "\<not> [x \<approx>\<^sub>t v] \<sigma>"
  and  "[x \<approx>\<^sub>t v] (st_rd(Rd y t' b \<sigma>))"
  shows "False"
  using assms
  apply simp
  apply(unfold p_obs_def read_trans_def)
  apply(unfold rev_app_def Let_def update_thrView_def)
  apply(simp add: value_def)
  using assms(2) assms(3) p_obs_contradiction by fastforce

lemma amo_intro:
  assumes "wfs \<sigma>"
    and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
    and "getVWNC \<sigma> t x = w"
    and "getTS \<sigma> w = ts'"
    and "u \<noteq> i"
  shows "[\<one>\<^sub>x u] (write_trans t b w u \<sigma> ts')"
  using assms
  apply(simp add: no_val_def amo_def p_vorder_def value_def init_val_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(intro allI impI)
  apply(simp add: mo_def)
  apply(intro conjI impI allI)
    apply (subgoal_tac "var w = x")
     apply simp
     apply(elim conjE exE)
     apply(unfold writes_on_def)
 apply simp 
     apply blast 
    apply simp
  apply simp
   apply auto[1]
  apply simp
  by blast


lemma amo_intro_n [simp]:
  assumes "wfs \<sigma>"
    and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
    and "u \<noteq> i"
  shows "[\<one>\<^sub>x u] (Wr x u t b \<sigma>)"
  apply simp   
  using amo_intro assms(1) assms(2) assms(3) by auto

lemma amo_wr_pres :
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "w = getVWNC \<sigma> t x "
    and "ts' = getTS \<sigma> w"
    and "u \<noteq> v"
  shows "[\<one>\<^sub>x u] (write_trans t b w v \<sigma> ts')"
  using assms
  apply(simp add: no_val_def amo_def p_vorder_def value_def init_val_def)
  apply(intro allI impI)
  apply(simp add: mo_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
     apply(unfold writes_on_def)
  apply simp 
  by (smt write_record.select_convs(1))

lemma amo_wr_pres_n [simp] :
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "u \<noteq> v"
  shows "[\<one>\<^sub>x u] (Wr x v t b \<sigma>)"
  apply simp 
  by (simp add: amo_wr_pres assms(1) assms(2) assms(3))


lemma no_val_contradition:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
and "\<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "u \<noteq> i"
and "getVWNC \<sigma> t x = w"
and "getTS \<sigma> w = ts'"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w v \<sigma> ts')"
shows "False"
  using assms
  apply(simp add: no_val_def p_vorder_def value_def mo_def init_val_def)
  apply(elim conjE exE impE)
  apply(subgoal_tac "var w = x")
  apply simp
   apply(elim disjE conjE)
    apply (metis  getVWNC_in_writes_on getTS_w_greater_tst_w order.asym w_in_writes_on_var w_not_in_writes_on)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
   apply(case_tac "bb = ts'")
  apply simp  
  apply (meson w_not_in_writes_on)  
   apply simp 
   apply (smt w_not_in_writes_on)  
  by (meson getVWNC_in_writes_on writes_on_var)


lemma no_val_contradition_n [simp]:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
and "\<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "u \<noteq> i"
and "[\<zero>\<^sub>x u]\<^sub>i (Wr x v t b \<sigma>)"
shows "False"
  using assms
  apply simp
  using no_val_contradition by blast

lemma no_val_contradition_auto [simp]:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
and "\<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "u \<noteq> i"
and "w = getVWNC \<sigma> t x "
and "ts' = getTS \<sigma> w "
and "[\<zero>\<^sub>x u]\<^sub>i (Wr x j t b \<sigma>)"
shows "[x  =\<^sub>t' z] (Wr x j t b \<sigma>)"
  using assms
  apply simp
  using no_val_contradition by blast


lemma no_val_contradiction2:
assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x  u]\<^sub>i \<sigma>" 
and "w = getVWNC \<sigma> t x"
and "ts'=  getTS \<sigma> w"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w u \<sigma> ts')"
shows "False"
  using assms 
  apply (simp add: no_val_def p_vorder_def mo_def value_def init_val_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply (unfold writes_on_def, simp)
  apply(subgoal_tac "var w = x")
   apply simp
   apply(elim conjE exE)
   apply(case_tac "ba = ts'")
  apply simp  
  apply (metis w_in_writes_on_var w_not_in_writes_on wfs_def)
   apply simp 
   defer
   apply (simp add: getVWNC_var)
proof -
fix ba :: rat and baa :: rat
assume a1: "ts' = getTS \<sigma> (getVWNC \<sigma> t x)"
  assume a2: "w = getVWNC \<sigma> t x"
  assume a3: "\<forall>ba. (ba = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> (\<forall>ba. val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = u \<longrightarrow> u = i \<longrightarrow> (x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> getTS \<sigma> (getVWNC \<sigma> t x) < ba)) \<and> ((x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> (\<forall>bb. val (if bb = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, bb)) = u \<longrightarrow> val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = i \<longrightarrow> (bb = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> \<not> ba < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, bb) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> ba < bb)))"
  assume a4: "val (if baa = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, baa)) = i"
  assume a5: "\<forall>b. (b = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> baa \<noteq> getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> baa < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, b) \<in> surrey_state.writes \<sigma> \<longrightarrow> baa \<noteq> b \<longrightarrow> baa < b)"
  assume a6: "baa = getTS \<sigma> (getVWNC \<sigma> t x) \<or> (x, baa) \<in> surrey_state.writes \<sigma>"
  assume a7: "ba \<noteq> getTS \<sigma> (getVWNC \<sigma> t x)"
  assume a8: "(x, ba) \<in> surrey_state.writes \<sigma>"
  assume a9: "val (mods \<sigma> (x, ba)) = i"
  obtain bb :: bool where
    f10: "(\<not> bb) = (\<forall>X2. X2 \<noteq> ts' \<or> val (if X2 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X2)) \<noteq> u)"
    by moura
have f11: "getTS \<sigma> w = ts'"
  using a2 a1 by meson
  obtain bba :: bool where
    f12: "(\<not> bba) = (\<forall>X1. (\<not> X1 < ts' \<or> (x, X1) \<notin> surrey_state.writes \<sigma>) \<or> val (if X1 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X1)) \<noteq> i)"
    by moura
  then have f13: "\<not> bba \<or> \<not> bb"
    using f11 f10 a3 a2 by blast
  have f14: "val (if baa = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, baa)) = i"
    using f11 a4 a2 by meson
  have "\<not> bba"
    using f13 f10 by simp
  then have f15: "ts' = baa"
    using f14 f12 f11 a6 a5 a2 by (metis (no_types))
  obtain bbb :: bool where
    f16: "(\<not> bbb) = (\<forall>X1. ((\<not> ts' < X1 \<or> (x, X1) \<notin> surrey_state.writes \<sigma>) \<or> i \<noteq> u) \<or> val (if X1 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X1)) \<noteq> u)"
    by moura
then have "\<not> bbb"
using f11 a3 a2 by meson
  then show ?thesis
    using f16 f15 f14 f11 a9 a8 a7 a5 a2 by auto
qed



lemma no_val_contradition_auto2 [simp]:
assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x  u]\<^sub>i \<sigma>" 
and "w = getVWNC \<sigma> t x"
and "ts'=  getTS \<sigma> w"
and "[\<zero>\<^sub>x u]\<^sub>i (Wr x u t b \<sigma>)"
shows "[x  =\<^sub>t' z]  (Wr x u t b \<sigma>)"
  using assms
  apply simp
  using no_val_contradiction2 by blast

lemma amo_wr_pres_diff_var:
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "w = getVWNC \<sigma> t y "
    and "ts' = getTS \<sigma> w"
    and "y \<noteq> x"
  shows "[\<one>\<^sub>x u] (write_trans t b w v \<sigma> ts')"
  using assms
  apply(simp add: amo_def p_vorder_def value_def mo_def)
  apply(intro allI impI)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(unfold writes_on_def, simp)
  apply(subgoal_tac "var w = y", simp)
   apply blast
  using getVWNC_var by blast

lemma amo_wr_pres_diff_var_n [simp]:
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "y \<noteq> x"
  shows "[\<one>\<^sub>x u] (Wr y v t b \<sigma>)"
  apply simp 
  using amo_wr_pres_diff_var assms(1) assms(2) assms(3) by auto

lemma amo_rd_pres [simp]:
  assumes "wfs \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
  shows "[\<one>\<^sub>x u] (st_rd(Rd y t b \<sigma>))"
  using assms
  by(simp add: amo_def p_vorder_def value_def)
  

lemma w_is: "wfs \<sigma> \<Longrightarrow> tst w = ts \<Longrightarrow> var w = x \<Longrightarrow> w = (x, ts)"  
  using prod.exhaust_sel by blast


lemma enc_intro:
  assumes "wfs \<sigma>"
and "w = getVW \<sigma> t x"
and "value \<sigma> w = u"
shows "[en x u]\<^sub>t (read_trans t b w \<sigma>)"
  using assms
  apply (simp add: enc_t_def enc_def value_def)
  apply(subgoal_tac "var w  = x")
   defer
  using getVW_var apply blast
  apply(subgoal_tac "tst w =  tst (getVW \<sigma> t x)")
   defer
   apply clarsimp
    apply(subgoal_tac "w = (x, tst (getVW \<sigma> t x))")
   defer
    using w_is apply blast
  apply(rule_tac x = x in exI)
  apply(rule_tac x = "tst w" in exI)
    apply(intro conjI)
   using getVW_in_writes_on apply auto[1]
  apply(simp add: read_trans_def  rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)    
     apply (simp add: ts_oride_def) 
    by simp

lemma enc_intro_n [simp]:
  assumes "wfs \<sigma>"
and " (val_rd(Rd x t b \<sigma>)) = u"
shows "[en x u]\<^sub>t (st_rd(Rd x t b \<sigma>))"
  apply simp
  using assms(1) assms(2) enc_intro by auto

lemma enc_c_obs_intro:
  assumes "wfs \<sigma>"
and "w = getVW \<sigma> t y"
and "[y = u]\<lparr>x =\<^sub>t v\<rparr> \<sigma>"
and "value \<sigma> w = u"
and "x \<noteq> y"
shows "[en x v]\<^sub>t (read_trans t True w \<sigma>)"
  using assms
  apply(simp add: c_obs_def enc_def enc_t_def value_def)  
proof -
  assume a1: "w = getVW \<sigma> t y"
assume a2: "wfs \<sigma>"
  assume a3: "\<forall>w\<in>visible_writes \<sigma> t y. val (mods \<sigma> w) = u \<longrightarrow> d_obs \<sigma> (modView \<sigma> w) x v \<and> releasing \<sigma> w"
  assume a4: "val (mods \<sigma> (getVW \<sigma> t y)) = u"
  then have "\<exists>n. [x =\<^sub>t n] (read_trans t True w \<sigma>)"
    using a2 a1 OpSemExtProof.c_obs_read_d_obs assms(3) value_def by blast
  then show "\<exists>n r. (n, r) \<in> writes_on \<sigma> x \<and> r \<le> tst (thrView (read_trans t True (getVW \<sigma> t y) \<sigma>) t x) \<and> val (mods \<sigma> (n, r)) = v"
    using a4 a3 a2 a1 by (metis (no_types) d_obs_def d_obs_t_def getVW_in_vw lastWr_read_pres last_write_write_on old.prod.exhaust order_refl snd_conv value_def)
qed
 

lemma enc_c_obs_intro_n [simp]:
  assumes "wfs \<sigma>"
and "[y = u]\<lparr>x =\<^sub>t v\<rparr> \<sigma>"
and " (val_rd(Rd y t True \<sigma>)) = u"
and "x \<noteq> y"
shows "[en x v]\<^sub>t (st_rd(Rd y t True \<sigma>))"
  apply simp
  using assms(1) assms(2) assms(3) assms(4) enc_c_obs_intro by auto

lemma no_val_read_pres :
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "w = getVW \<sigma> t y"
shows "[\<zero>\<^sub>x u]\<^sub>i (read_trans t b w \<sigma>)"
  using assms
  apply(simp add: no_val_def p_vorder_def init_val_def mo_def value_def)
  done

lemma no_val_read_pres_n [simp] :
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  shows "[\<zero>\<^sub>x u]\<^sub>i (st_rd(Rd y t b \<sigma>))"
  apply simp 
  by (simp add: assms(1) assms(2) no_val_read_pres)

lemma no_val_write_pres [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "v \<noteq> u"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
 shows "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w v \<sigma> ts')"
  using assms 
  apply(simp add: no_val_def p_vorder_def init_val_def mo_def value_def)
  apply(elim conjE exE, intro conjI)
   apply(rule_tac x = a in exI)
   apply(rule_tac x = ba in exI)
   apply(intro conjI)
  apply(case_tac "x = y")
      apply simp
     apply(unfold writes_on_def)

     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
     apply blast
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
    apply (metis dual_order.strict_trans getVWNC_in_visible_writes getTS_w_greater_tst_w subsetD visible_writes_in_writes w_is)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  
   apply (metis getVWNC_var w_in_writes_on_var w_not_in_writes_on wfs_def)
  apply(intro allI impI)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  by (smt write_record.select_convs(1))  



lemma no_val_write_pres_n [simp]:
  assumes "wfs \<sigma>"
      and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
      and "v \<noteq> u"
  shows "[\<zero>\<^sub>x u]\<^sub>i (Wr y v t b \<sigma>)"
  apply simp  
  by (simp add: assms(1) assms(2) assms(3))



lemma dvorder_intro:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "[\<zero>\<^sub>x v]\<^sub>i \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and "w = getVWNC \<sigma> t x"
and "ts' = getTS \<sigma> w"
and "v \<noteq> u"
and "i \<noteq> u"
and "i \<noteq> v"
shows "[u \<hookrightarrow>\<^sub>x v] (write_trans t b w v \<sigma> ts')"
  using assms
    apply(subgoal_tac "var w = x")
   defer
   apply (simp add: getVWNC_var)
  apply(simp add: no_val_def init_val_def enc_t_def enc_def amo_def d_vorder_def p_vorder_def mo_def d_obs_t_def)
  apply(simp add: d_obs_def)
  apply(intro conjI allI impI)
    apply (metis w_in_writes_on_var)
  apply(elim conjE disjE)  
      apply simp
  apply(simp add: value_def)
    apply(simp add: value_def)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
    apply(subgoal_tac "a = x")
     apply simp
  apply(case_tac "ba = getTS \<sigma> (getVWNC \<sigma> t x)") 
      apply simp
  apply simp  
     apply (metis dual_order.trans getVWNC_lastWr getTS_w_greater_tst_w last_write_max2 less_eq_rat_def not_less_iff_gr_or_eq)
  apply (meson w_in_writes_on_var)
   apply(simp add: value_def)
     apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(case_tac "a = x \<and>
               ba = getTS \<sigma> (getVWNC \<sigma> t x)", simp)
  apply(case_tac "aa = x \<and>
               baa = getTS \<sigma> (getVWNC \<sigma> t x)", simp) 
    apply (metis getVWNC_lastWr getts_greater_than last_write_max2)
  apply simp 
   apply (metis w_in_writes_on_var w_is)
  apply (simp add: value_def)
  apply(rule_tac x = x in exI)
  apply simp
       apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  by (metis getVWNC_in_writes_on getVWNC_lastWr getts_greater_than w_is)



lemma dvorder_intro_n [simp]:
  assumes "wfs \<sigma>"
and "[init x i] \<sigma>"
    and "[\<one>\<^sub>x u] \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "[\<zero>\<^sub>x v]\<^sub>i \<sigma>"
and "[x =\<^sub>t u] \<sigma>"
and "v \<noteq> u"
and "i \<noteq> u"
and "i \<noteq> v"
shows "[u \<hookrightarrow>\<^sub>x v] (Wr x v t b \<sigma>)"
  apply simp  
  using assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) assms(7) assms(8) assms(9) dvorder_intro by auto

lemma pvorder_intro:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
and "w = getVW \<sigma> t x"
and "value \<sigma> w \<noteq> u"
shows "[u \<leadsto>\<^sub>x (value \<sigma> w)] (read_trans t b w \<sigma>)"
  using assms
  apply(simp add: enc_t_def enc_def p_vorder_def  mo_def)
  apply (subgoal_tac "var w = x")
  defer
  using getVW_var apply blast
  apply(elim exE conjE)
  apply (subgoal_tac "a = x")
  defer
  
  using w_in_writes_on_var apply blast
  apply simp
  apply(rule_tac x = x in exI)
  apply(rule_tac x = "ba" in exI)
  apply(intro conjI)
  
  apply blast
  apply(rule_tac x = "tst w" in exI)
  apply(simp add: value_def)
  apply(intro conjI)
  
  using getVW_in_writes_on w_is apply fastforce
  
  using w_is apply fastforce
  apply(simp add: getVW_def obsW_def visible_writes_def)
  by (smt assms(3) dual_order.antisym dual_order.trans getVW_in_vw mem_Collect_eq not_le_imp_less prod.collapse val_rd_def visible_writes_def writes_on_var)


lemma pvorder_intro_n [simp]:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
and "(val_rd(Rd x t b \<sigma>)) \<noteq> u"
shows "[u \<leadsto>\<^sub>x (val_rd(Rd x t b \<sigma>))](st_rd(Rd x t b \<sigma>))"
  using assms 
  apply simp 
  using pvorder_intro by blast


lemma no_val_contradiction:
  assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "w = getVWNC \<sigma> t x"
and "ts' = getTS \<sigma> w"
and "[\<zero>\<^sub>x u]\<^sub>i (write_trans t b w u \<sigma> ts')"
shows "False"
  using assms
  apply(simp add: no_val_def p_vorder_def init_val_def value_def mo_def)
  apply(elim conjE exE)
  apply(unfold writes_on_def)
 apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply(subgoal_tac "var w = x", simp)
   apply(case_tac "ba = ts'")
    apply simp
   apply(case_tac "baa = ts'")
  apply simp
     apply (metis w_in_writes_on_var w_not_in_writes_on wfs_def)
    apply force
   apply(case_tac "baa = ts'")
  apply simp
    apply force
   apply simp
  apply(elim conjE)
   defer  
  apply (simp add: getVWNC_var)
proof -
fix a :: nat and aa :: nat and ba :: rat and baa :: rat
  assume a1: "ts' = getTS \<sigma> (getVWNC \<sigma> t x)"
  assume "w = getVWNC \<sigma> t x"
  assume a2: "\<forall>ba. (ba = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> (\<forall>ba. val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = u \<longrightarrow> u = i \<longrightarrow> (x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> getTS \<sigma> (getVWNC \<sigma> t x) < ba)) \<and> ((x, ba) \<in> surrey_state.writes \<sigma> \<longrightarrow> (\<forall>bb. val (if bb = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, bb)) = u \<longrightarrow> val (if ba = getTS \<sigma> (getVWNC \<sigma> t x) then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, ba)) = i \<longrightarrow> (bb = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> \<not> ba < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, bb) \<in> surrey_state.writes \<sigma> \<longrightarrow> \<not> ba < bb)))"
  assume a3: "\<forall>b. (b = getTS \<sigma> (getVWNC \<sigma> t x) \<longrightarrow> baa < getTS \<sigma> (getVWNC \<sigma> t x)) \<and> ((x, b) \<in> surrey_state.writes \<sigma> \<longrightarrow> baa \<noteq> b \<longrightarrow> baa < b)"
  assume a4: "(aa, baa) \<in> surrey_state.writes \<sigma>"
  assume a5: "aa = x"
  assume a6: "val (mods \<sigma> (x, baa)) = i"
  assume a7: "baa \<noteq> getTS \<sigma> (getVWNC \<sigma> t x)"
  obtain bb :: bool where
    "(\<not> bb) = (\<forall>X2. X2 \<noteq> ts' \<or> val (if X2 = ts' then \<lparr>val = u, is_releasing = b\<rparr> else mods \<sigma> (x, X2)) \<noteq> u)"
    by moura
  then show ?thesis
using a7 a6 a5 a4 a3 a2 a1 by fastforce
qed

lemma no_val_contradiction_n [simp]:
  assumes "wfs \<sigma>"
and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
and "[\<zero>\<^sub>x u]\<^sub>i (Wr x u t b \<sigma>)"
shows "False"
  using assms apply simp
  using no_val_contradiction2 by blast


lemma no_val_d_vorder_contradiction [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
  and "u \<noteq> v"
  and "i\<noteq>u" 
  and " i\<noteq>v"
  shows "False"
  using assms
  apply(simp add: no_val_def d_vorder_def p_vorder_def init_val_def value_def)
  apply(elim conjE)  
  by metis

lemma no_val_d_vorder_contradiction_auto [simp]:
  assumes "wfs \<sigma>"
  and "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
  and "u \<noteq> v"
  and "i\<noteq>u" 
  and " i\<noteq>v"
shows "[u \<hookrightarrow>\<^sub>x v] (Wr y z t b \<sigma>)"
  apply simp
  using assms(1) assms(2) assms(3) assms(4) assms(5) assms(6) no_val_d_vorder_contradiction by blast



lemma d_vorder_wr_diff_var_pres:
  assumes "wfs \<sigma>"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
and "x \<noteq> y"
shows "[u \<hookrightarrow>\<^sub>x  v] (write_trans t b w z \<sigma> ts')"
  using assms
  apply(simp add: d_vorder_def p_vorder_def value_def)
  apply(intro conjI allI impI, elim conjE)
   apply(unfold mo_def)
   apply(intro conjI)
    apply (metis writes_on_var)
   apply(subgoal_tac "a = x")
   apply(subgoal_tac "aa = x")
     apply(unfold writes_on_def)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  apply (simp add: getVWNC_var)
  using w_in_writes_on_var writes_on_def apply blast
  using w_in_writes_on_var writes_on_def apply blast
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)  
  by (simp add: getVWNC_var)

lemma d_vorder_wr_diff_var_pres_n [simp]:
  assumes "wfs \<sigma>"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
and "[u \<hookrightarrow>\<^sub>x  v] \<sigma>"
and "x \<noteq> y"
shows "[u \<hookrightarrow>\<^sub>x  v] (Wr y z t b \<sigma>)"
  by (simp add: assms(1) assms(4) assms(5) d_vorder_wr_diff_var_pres)

lemma enc_wr_prs:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "w = getVWNC \<sigma> t' y"
    and "ts = getTS \<sigma> w"
  shows "[en x u]\<^sub>t (write_trans t' b w v \<sigma> ts)"
  using assms
  apply(simp add: enc_t_def enc_def value_def)
  apply(elim exE conjE)
   apply(rule_tac x = a in exI)
  apply(rule_tac x = ba in exI)
  apply(intro conjI)
    apply simp
  apply(case_tac "t \<noteq> t'")
   apply simp
   apply simp
  apply(simp add: getVWNC_def getTS_def vws_def vfs_def)
   apply(intro impI)
  apply (smt assms(3) assms(4) dual_order.trans getVWNC_in_visible_writes getVWNC_var getTS_w_greater_tst_w less_imp_le mem_Collect_eq visible_writes_def)
  apply(simp add: getVWNC_def getTS_def vws_def vfs_def)
  apply(case_tac "t \<noteq> t'")
   apply(case_tac "x = y")
    apply simp
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
    apply (metis assms(3) assms(4) w_in_writes_on_var w_not_in_writes_on)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
   apply (metis assms(3) getVWNC_var w_in_writes_on_var)
  apply(simp add: write_trans_def rev_app_def update_mods_def update_wa_def update_modView_def update_thrView_def)
  by (metis assms(1) assms(3) assms(4) getVWNC_in_writes_on w_in_writes_on_var w_not_in_writes_on  writes_on_var)
  

lemma enc_wr_prs_n [simp]:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
  shows "[en x u]\<^sub>t (Wr y v t' b \<sigma>)"
  apply simp
  by (simp add: assms(1) assms(2) enc_wr_prs)

lemma enc_rd_prs:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
    and "getVW \<sigma> t' y = w"
  shows "[en x u]\<^sub>t (read_trans t' b w \<sigma>)"
  using assms
  apply(simp add: enc_t_def enc_def value_def)
  apply(elim exE conjE)
   apply(rule_tac x = a in exI)
  apply(rule_tac x = ba in exI)
  apply(intro conjI)
    apply simp
   defer
   apply simp
  apply(case_tac "t \<noteq> t'")
   apply simp
  apply simp
  apply (case_tac "\<not>syncing \<sigma> w b")
   apply simp
   apply(intro impI)
   apply(simp add: getVW_def obsW_def)
  apply (smt assms(3) dual_order.trans getVW_in_vw getVW_var mem_Collect_eq visible_writes_def)
  apply simp
  apply(simp add: getVW_def obsW_def ts_oride_def)
  
  by (smt assms(3) dual_order.trans getVW_in_vw getVW_var mem_Collect_eq visible_writes_def)


lemma enc_rd_prs_n [simp]:
  assumes "wfs \<sigma>"
    and "[en x u]\<^sub>t \<sigma>"
  shows "[en x u]\<^sub>t (st_rd(Rd y t' b \<sigma>))"
  apply simp
  by (simp add: assms(1) assms(2) enc_rd_prs)


lemma no_val_rd_contradiction [simp]: 
  "wfs \<sigma> \<Longrightarrow>  \<not>[\<zero>\<^sub>x  u]\<^sub>i \<sigma> \<Longrightarrow> [\<zero>\<^sub>x  u]\<^sub>i (st_rd(Rd y t b \<sigma>)) \<Longrightarrow> False"
  apply(simp add: no_val_def init_val_def p_vorder_def value_def)
  by blast

lemma p_vorder_wr_pres:
  assumes "wfs \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
and "w = getVWNC \<sigma> t y"
and "ts' = getTS \<sigma> w"
shows "[u \<leadsto>\<^sub>x v] (write_trans t b w z \<sigma> ts')"
  using assms
  apply(simp add: p_vorder_def mo_def value_def)
  apply(elim exE conjE)
    apply(simp add: write_trans_def rev_app_def update_wa_def update_modView_def update_thrView_def update_mods_def)
   apply(rule_tac x = a in exI)
  apply(rule_tac x = ba in exI)
  apply (intro conjI)

  apply (metis getVWNC_var w_in_writes_on_var w_not_in_writes_on)
  apply(unfold writes_on_def)
  apply simp
  by (metis getVWNC_var w_in_writes_on_var w_not_in_writes_on wfs_def)


lemma p_vorder_wr_pres_n [simp]:
  assumes "wfs \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
shows "[u \<leadsto>\<^sub>x v] (Wr y z t b \<sigma>)"
  apply simp 
  by (simp add: assms(1) assms(2) p_vorder_wr_pres)


lemma p_vorder_rd_pres [simp]:
  assumes "wfs \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
shows "[u \<leadsto>\<^sub>x v] (st_rd(Rd y t b \<sigma>))"
  using assms
  by(simp add: p_vorder_def mo_def value_def)
  


lemma d_vorder_rd_prs [simp]:
  assumes "wfs \<sigma>"
and "[u \<hookrightarrow>\<^sub>x v] \<sigma>"
shows "[u \<hookrightarrow>\<^sub>x v]  (st_rd(Rd y t b \<sigma>))"
  using assms 
  apply(simp add: d_vorder_def p_vorder_def value_def)
  done

lemma dorder_porder_contradiction [simp]:
  assumes "wfs \<sigma>"
  and "u \<noteq> v"
  and " [u \<hookrightarrow>\<^sub>x v] \<sigma>"
  and " [v \<leadsto>\<^sub>x u] \<sigma> "
  shows "False"
  using assms
  apply (simp add: init_val_def amo_def p_vorder_def d_vorder_def)
  apply(unfold  mo_def)
  by (meson not_less_iff_gr_or_eq)



lemma p_obs_contradiction_auto [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "w = getVW \<sigma> t' x"
and "[x \<approx>\<^sub>t u]  (st_rd(Rd x t' b \<sigma>))"
shows "False"
  using assms
  apply simp
  using OpSemExtProof.p_obs_contradiction by blast

lemma wr_enc_intro [simp]:
  assumes "wfs \<sigma>"
shows "[en x u]\<^sub>t (Wr x u t b \<sigma>)"
  using assms
  apply(simp add: enc_t_def enc_def)
    apply(simp add: write_trans_def rev_app_def update_wa_def update_modView_def update_thrView_def update_mods_def value_def)
  apply(intro conjI impI) 
   apply blast  
  by (metis  getVWNC_var)

lemma p_vorder_contradiction [simp]:
  assumes "wfs \<sigma>"
and "[\<one>\<^sub>x u] \<sigma>"
and "[\<one>\<^sub>x v] \<sigma>"
and "[u \<leadsto>\<^sub>x v] \<sigma>"
and "[v \<leadsto>\<^sub>x  u] \<sigma>"
shows " False"
  using assms
  apply(simp add: amo_def p_vorder_def value_def mo_def)
  by (metis dual_order.asym less_linear w_in_writes_on_var)


lemma not_pobs_contradiction [simp]:
  assumes "wfs \<sigma>"
and "\<not>[x \<approx>\<^sub>t u] \<sigma>"
and "val_rd (Rd x t b \<sigma>) = u"
shows "False"
  using assms
  by (simp add: not_p_obs_value)

end

==> anc/Petersons.thy <==
theory Petersons imports OpSem_ProofRules 
begin

consts flag1 :: L
       flag2 :: L
       turn  :: L

record P =
r1::V
r2::V
r3::V
r4::V
after1:: bool
after2:: bool
\<sigma> :: surrey_state


definition "pg s   \<equiv> wfs s \<and> flag1\<noteq>flag2 \<and> flag1\<noteq>turn \<and> turn \<noteq> flag2 \<and>
init_val s flag1 0 \<and> init_val s flag2 0 \<and> init_val s turn 0 \<and> 
(cvd[turn, 0] s \<or> cvd[turn, 1] s \<or> cvd[turn, 2] s)"

lemmas petersons [simp] = pg_def  
lemmas defs_del [simp del] =  Rd_def Let_def Wr_def Upd_def st_rd_def val_rd_def

lemma Peterson:
"
\<parallel>- 

\<lbrace>pg \<acute>\<sigma> \<and>  \<not> \<acute>after1 \<and>  \<not> \<acute>after2 
       \<and> [flag1 =\<^sub>1 0 ]\<acute>\<sigma> \<and> [flag2 =\<^sub>2 0]\<acute>\<sigma>  \<and> [turn =\<^sub>1 0]\<acute>\<sigma> \<and> [turn =\<^sub>2 0]\<acute>\<sigma> \<rbrace>

COBEGIN

\<lbrace>pg \<acute>\<sigma> \<and> \<not> \<acute>after1 \<and> [flag1 =\<^sub>1 0]\<acute>\<sigma> \<and> (cvd[turn, 0]\<acute>\<sigma> \<or> cvd[turn, 1]\<acute>\<sigma>)
       \<and> (\<acute>after2 \<longrightarrow> cvd[turn, 1]\<acute>\<sigma> \<and> [turn = 1]\<lparr>flag2 =\<^sub>1 1\<rparr>\<acute>\<sigma>)
       \<and>  \<not> [turn \<approx>\<^sub>2 2]\<acute>\<sigma> \<rbrace>

  <flag1 :=\<^sub>1 1 \<acute>\<sigma>>;;

\<lbrace>pg \<acute>\<sigma> \<and> \<not> \<acute>after1 \<and> [flag1 =\<^sub>1 1]\<acute>\<sigma>
       \<and> (\<acute>after2 \<longrightarrow> cvd[turn, 1]\<acute>\<sigma> \<and> [turn = 1]\<lparr>flag2 =\<^sub>1 1\<rparr>\<acute>\<sigma>) 
       \<and>  \<not> [turn \<approx>\<^sub>2 2]\<acute>\<sigma> \<rbrace>

  \<langle><SWAP[turn, 2]\<^sub>1 \<acute>\<sigma>>,, \<acute>after1 := True\<rangle> ;;

DO
\<lbrace>pg \<acute>\<sigma> \<and> \<acute>after1
       \<and> (\<acute>after2 \<and> ([flag2 \<approx>\<^sub>1 0]\<acute>\<sigma> \<or> [turn \<approx>\<^sub>1 1]\<acute>\<sigma>) \<longrightarrow>  [turn =\<^sub>2 1]\<acute>\<sigma>) \<rbrace>

  <\<acute>r1 \<leftarrow>\<^sup>A\<^sub>1 flag2 \<acute>\<sigma>>;;

\<lbrace>pg \<acute>\<sigma> \<and>\<acute>after1 
       \<and> (\<acute>after2 \<and> (\<acute>r1 = 0 \<or> [turn \<approx>\<^sub>1 1]\<acute>\<sigma> \<or> [flag2 \<approx>\<^sub>1 0]\<acute>\<sigma>) \<longrightarrow>  [turn =\<^sub>2 1]\<acute>\<sigma>)\<rbrace>

  <\<acute>r2 \<leftarrow>\<^sub>1 turn \<acute>\<sigma>>
UNTIL (\<acute>r1 = 0 \<or> \<acute>r2 = 1)
INV \<lbrace>pg \<acute>\<sigma> \<and> \<acute>after1   \<and>
     (\<acute>after2 \<and> (\<acute>r1 = 0 \<or> \<acute>r2 = 1 \<or> [turn \<approx>\<^sub>1 1]\<acute>\<sigma> \<or> [flag2 \<approx>\<^sub>1 0]\<acute>\<sigma>) \<longrightarrow>  [turn =\<^sub>2 1]\<acute>\<sigma>) \<rbrace>
OD ;;

  \<lbrace>pg \<acute>\<sigma> \<and> \<acute>after1 \<and> (\<acute>after2 \<longrightarrow> [turn =\<^sub>2 1] (\<acute>\<sigma>))\<rbrace>

  \<langle><flag1 :=\<^sup>R\<^sub>1 0 \<acute>\<sigma>>,, \<acute>after1 := False\<rangle>

\<lbrace>True\<rbrace>

\<parallel>

\<lbrace>pg \<acute>\<sigma> \<and> \<not> \<acute>after2 \<and> [flag2 =\<^sub>2 0]\<acute>\<sigma> \<and> (cvd[turn, 0] (\<acute>\<sigma>) \<or> cvd[turn, 2]\<acute>\<sigma>)
       \<and> (\<acute>after1 \<longrightarrow> cvd[turn, 2]\<acute>\<sigma> \<and> [turn = 2]\<lparr>flag1 =\<^sub>2 1\<rparr>\<acute>\<sigma>)
       \<and> \<not> [turn \<approx>\<^sub>1 1]\<acute>\<sigma>\<rbrace>

<flag2 :=\<^sub>2 1 \<acute>\<sigma>>;;

\<lbrace>pg \<acute>\<sigma> \<and> \<not> \<acute>after2 \<and> [flag2 =\<^sub>2 1]\<acute>\<sigma> 
       \<and> (\<acute>after1  \<longrightarrow> cvd[turn, 2]\<acute>\<sigma> \<and> [turn = 2]\<lparr>flag1 =\<^sub>2 1\<rparr>\<acute>\<sigma>) 
       \<and> \<not> [turn \<approx>\<^sub>1 1]\<acute>\<sigma>\<rbrace>

  \<langle><SWAP[turn, 1]\<^sub>2 \<acute>\<sigma>>,, \<acute>after2 := True\<rangle> ;;

DO
  \<lbrace>pg \<acute>\<sigma> \<and> \<acute>after2 
         \<and> (\<acute>after1 \<and> ([flag1 \<approx>\<^sub>2 0]\<acute>\<sigma> \<or> [turn \<approx>\<^sub>2 2]\<acute>\<sigma>) \<longrightarrow>  [turn =\<^sub>1 2]\<acute>\<sigma>)\<rbrace>

  <\<acute>r3 \<leftarrow>\<^sup>A\<^sub>2 flag1 \<acute>\<sigma>>;;

  \<lbrace>pg \<acute>\<sigma> \<and>\<acute>after2 
         \<and> (\<acute>after1 \<and> (\<acute>r3 = 0 \<or> [turn \<approx>\<^sub>2 2]\<acute>\<sigma> \<or> [flag1 \<approx>\<^sub>2 0]\<acute>\<sigma>) \<longrightarrow>  [turn =\<^sub>1 2]\<acute>\<sigma>) \<rbrace>

  <\<acute>r4 \<leftarrow>\<^sub>2 turn \<acute>\<sigma>>

UNTIL (\<acute>r3 = 0 \<or> \<acute>r4 = 2)
INV \<lbrace>pg \<acute>\<sigma> \<and> \<acute>after2 
           \<and> (\<acute>after1 \<and> (\<acute>r3 = 0 \<or> \<acute>r4 = 2 \<or> [turn \<approx>\<^sub>2 2]\<acute>\<sigma> \<or> [flag1 \<approx>\<^sub>2 0]\<acute>\<sigma>) \<longrightarrow>  [turn =\<^sub>1 2]\<acute>\<sigma>)\<rbrace>
OD ;;

\<lbrace>pg \<acute>\<sigma> \<and>\<acute>after2
                \<and> (\<acute>after1 \<longrightarrow> [turn =\<^sub>1 2]\<acute>\<sigma>)\<rbrace>

 \<langle><flag2 :=\<^sup>R\<^sub>2 0 \<acute>\<sigma>>,, \<acute>after2 := False\<rangle>

\<lbrace>True\<rbrace>

COEND
\<lbrace> True\<rbrace> "
apply (oghoare;(simp add: Collect_conj_eq[symmetric] Collect_imp_eq[symmetric] Collect_disj_eq[symmetric] Collect_mono_iff )?; clarify?, simp_all?)
using OpSemExtProof.covered_contradiction apply metis
apply auto[1]
using OpSem_ProofRules.covered_update_pres_ext OpSem_ProofRules.ext_cvd_up_dobs OpSem_ProofRules.ext_cvd_update_d_obs OpSem_ProofRules.update_pres_wfs d_obs_p_obs_agree n_not_Suc_n 
apply metis
using not_pobs_contradiction OpSem_ProofRules.c_obs_read_d_obs OpSem_ProofRules.ext_cvd_rd_pres OpSem_ProofRules.ext_d_obs_rd_pres OpSem_ProofRules.p_obs_contradiction OpSem_ProofRules.read_pres_wfs d_obs_implies_p_obs not_p_obs_implies_c_obs
apply (metis+)[4]
using OpSem_ProofRules.covered_wr_diif_var_pres OpSem_ProofRules.covered_update_pres_ext OpSem_ProofRules.ext_cvd_up_dobs OpSem_ProofRules.ext_cvd_update_d_obs OpSem_ProofRules.update_pres_wfs d_obs_p_obs_agree n_not_Suc_n 
apply (metis+)[2]
using not_pobs_contradiction OpSem_ProofRules.c_obs_read_d_obs OpSem_ProofRules.ext_cvd_rd_pres OpSem_ProofRules.ext_d_obs_rd_pres OpSem_ProofRules.p_obs_contradiction OpSem_ProofRules.read_pres_wfs d_obs_implies_p_obs not_p_obs_implies_c_obs
apply (metis+)[4]
  using OpSem_ProofRules.covered_wr_diif_var_pres OpSem_ProofRules.covered_update_pres_ext OpSem_ProofRules.ext_cvd_up_dobs OpSem_ProofRules.update_pres_wfs d_obs_p_obs_agree n_not_Suc_n numeral_2_eq_2 
        OpSem_ProofRules.ext_cvd_rd_pres OpSem_ProofRules.ext_d_obs_rd_pres OpSem_ProofRules.p_obs_contradiction
  by metis+

end



==> anc/RRC2.thy <==
theory RRC2 imports OpSem_ProofRules 
begin

consts
x :: L


record RRC2 =
a :: V
b :: V
\<sigma> :: surrey_state


definition "global s a' \<equiv> wfs s  \<and> [init a' 0] s"

definition "init s a' \<equiv> [a' =\<^sub>2 0] s \<and> [a' =\<^sub>3 0] s \<and> [\<zero>\<^sub>a' 1]\<^sub>0 s \<and> [\<zero>\<^sub>a' 2]\<^sub>0 s \<and> [\<one>\<^sub>a' 1] s \<and> [\<one>\<^sub>a' 2] s"


lemmas opsemsyntax [simp] =  global_def init_def
lemmas defs_del [simp del] =  Rd_def Let_def Wr_def Upd_def st_rd_def val_rd_def

lemma RRC2:
 "\<parallel>-   \<lbrace> (global \<acute>\<sigma> x) \<and> (init \<acute>\<sigma> x) \<and> \<acute>a = 0 \<and> \<acute>b = 0\<rbrace>
COBEGIN
  \<lbrace> (global \<acute>\<sigma> x) \<and> [x =\<^sub>2 0]\<acute>\<sigma> \<and> [\<zero>\<^sub>x 1]\<^sub>0\<acute>\<sigma> \<and> [\<one>\<^sub>x 1]\<acute>\<sigma> \<and> [\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<and>  [\<one>\<^sub>x 2]\<acute>\<sigma> \<rbrace>
    <x :=\<^sub>2 1 \<acute>\<sigma>> ;;
  \<lbrace> (global \<acute>\<sigma> x) \<and> [x =\<^sub>2 1]\<acute>\<sigma> \<and> [\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<and> enc_t\<acute>\<sigma> 2 x 1 \<and> [\<one>\<^sub>x 1]\<acute>\<sigma> \<and> [\<one>\<^sub>x 2]\<acute>\<sigma>\<rbrace>
    <x :=\<^sub>2 2 \<acute>\<sigma>>
  \<lbrace> (global \<acute>\<sigma> x) \<and> [\<one>\<^sub>x 1]\<acute>\<sigma> \<and> [\<one>\<^sub>x 2]\<acute>\<sigma> \<and>  [1 \<hookrightarrow>\<^sub>x 2]\<acute>\<sigma> \<rbrace>
\<parallel>
  \<lbrace> (global \<acute>\<sigma> x) \<and> [\<one>\<^sub>x 1]\<acute>\<sigma> \<and>  [\<one>\<^sub>x 2]\<acute>\<sigma> \<rbrace>
    <\<acute>a \<leftarrow>\<^sub>3 x \<acute>\<sigma>> ;;
  \<lbrace> (global \<acute>\<sigma> x) \<and> enc_t\<acute>\<sigma> 3 x \<acute>a \<rbrace>
    <\<acute>b \<leftarrow>\<^sub>3 x \<acute>\<sigma>> 
  \<lbrace> (global \<acute>\<sigma> x) \<and> (\<acute>a \<noteq> \<acute>b \<longrightarrow> [\<acute>a \<leadsto>\<^sub>x \<acute>b]\<acute>\<sigma>) \<rbrace>
COEND
  \<lbrace> \<acute>a = 2 \<longrightarrow> \<acute>b \<noteq> 1 \<rbrace>"
  apply (oghoare;(simp add: Collect_conj_eq[symmetric] Collect_imp_eq[symmetric] Collect_disj_eq[symmetric] Collect_mono_iff )?; clarify?; simp_all?)
  using dorder_porder_contradiction by force

end

==> anc/RRC3.thy <==
theory RRC3 imports OpSem_ProofRules 
begin

definition "x :: L \<equiv> 0"
definition "y :: L \<equiv> 1"

record RRC3 =
a :: V
b :: V
r1 :: V
\<sigma> :: surrey_state


definition "global s \<equiv> wfs s \<and> [init x 0] s \<and> [init y 0] s \<and>  [\<one>\<^sub>x 1] s \<and> [\<one>\<^sub>y 2] s"

lemmas opsemsyntax [simp] =  global_def  p_obs_contradiction_auto x_def y_def
lemmas defs_del [simp del] =  Rd_def Let_def Wr_def Upd_def st_rd_def val_rd_def

lemmas mrrc = OpSemExtProof.p_obs_contradiction no_val_rd_contradiction OpSemExtProof.p_obs_contradiction

lemma RRC3:
 "\<parallel>-   \<lbrace> global \<acute>\<sigma> \<and> [x =\<^sub>2 0] \<acute>\<sigma> \<and> [y =\<^sub>3 0] \<acute>\<sigma>  \<and>  [\<zero>\<^sub>x 1]\<^sub>0 \<acute>\<sigma> \<and> [\<zero>\<^sub>x 2]\<^sub>0 \<acute>\<sigma> \<rbrace>
COBEGIN
  \<lbrace> global \<acute>\<sigma> \<and> [\<zero>\<^sub>x 1]\<^sub>0\<acute>\<sigma> \<and> \<not>[ y \<approx>\<^sub>3 1]\<acute>\<sigma> \<and> ([\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<longrightarrow> [x =\<^sub>2 0]\<acute>\<sigma>) \<rbrace>
    <x :=\<^sub>2 1 \<acute>\<sigma>> ;;
  \<lbrace> global \<acute>\<sigma> \<and> \<not>[y \<approx>\<^sub>3 1]\<acute>\<sigma> \<and> ([\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<longrightarrow> [x =\<^sub>2 1]\<acute>\<sigma>)\<rbrace>
    <y :=\<^sup>R\<^sub>2 1 \<acute>\<sigma>>
  \<lbrace> global \<acute>\<sigma> \<rbrace>
\<parallel>
  \<lbrace> global \<acute>\<sigma> \<and> [\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<and>  [y = 1 ]\<lparr>x =\<^sub>3 1 \<rparr>\<acute>\<sigma> \<rbrace>
    <\<acute>r1 \<leftarrow>\<^sup>A\<^sub>3 y \<acute>\<sigma>> ;;
  \<lbrace> global \<acute>\<sigma> \<and> (\<acute>r1 = 1 \<longrightarrow> [ x =\<^sub>3 1]\<acute>\<sigma> \<and> enc_t\<acute>\<sigma> 3 x 1) \<and> [\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<rbrace>
    <x :=\<^sub>3 2 \<acute>\<sigma>>
  \<lbrace> global \<acute>\<sigma> \<and> (\<acute>r1 = 1 \<longrightarrow> [1 \<hookrightarrow>\<^sub>x 2]\<acute>\<sigma>) \<rbrace>
\<parallel>
  \<lbrace> global \<acute>\<sigma> \<rbrace>
    <\<acute>a \<leftarrow>\<^sub>4 x \<acute>\<sigma>> ;;
  \<lbrace> global \<acute>\<sigma> \<and> enc_t\<acute>\<sigma> 4 x \<acute>a \<rbrace>
    <\<acute>b \<leftarrow>\<^sub>4 x \<acute>\<sigma>> 
  \<lbrace> global \<acute>\<sigma> \<and> (\<acute>a \<noteq> \<acute>b \<longrightarrow> [\<acute>a \<leadsto>\<^sub>x \<acute>b]\<acute>\<sigma>)\<rbrace>
COEND
  \<lbrace> \<acute>r1 = 1 \<and> \<acute>a = 2 \<longrightarrow> \<acute>b \<noteq> 1 \<rbrace>" 
  apply (oghoare;(simp add: Collect_conj_eq[symmetric] Collect_imp_eq[symmetric] Collect_disj_eq[symmetric] Collect_mono_iff )?; clarify?, simp_all?)
  apply auto[1]
  using OpSem_ProofRules.ext_p_obs_contradiction no_val_rd_contradiction dorder_porder_contradiction by force+
end

==> anc/RRC4.thy <==
theory RRC4 imports OpSem_ProofRules 
begin

consts
x :: L

record RRC3 =
a :: V
b :: V
c :: V
d :: V
\<sigma> :: surrey_state


definition "global s a' \<equiv> wfs s \<and>  [init a' 0] s  \<and>  [\<one>\<^sub>a' 1] s \<and> [\<one>\<^sub>a' 2] s"

definition "init s a' \<equiv> [a' =\<^sub>2 0] s \<and>  [a' =\<^sub>3 0] s  \<and>  [a' =\<^sub>4 0] s \<and>  [a' =\<^sub>5 0] s \<and>
            [\<zero>\<^sub>a' 1]\<^sub>0 s \<and> [\<zero>\<^sub>a' 2]\<^sub>0 s"


lemmas opsemsyntax [simp] =  global_def init_def
lemmas defs_del [simp del] =  Rd_def Let_def Wr_def Upd_def st_rd_def val_rd_def


lemma RRC3:
 "\<parallel>-   \<lbrace> (global \<acute>\<sigma> x ) \<and> (init \<acute>\<sigma> x ) \<rbrace>
COBEGIN
  \<lbrace> (global \<acute>\<sigma> x ) \<and> [\<zero>\<^sub>x 1]\<^sub>0\<acute>\<sigma> \<and> [\<one>\<^sub>x 1]\<acute>\<sigma> \<rbrace>
    <x :=\<^sub>2 1 \<acute>\<sigma>> 
  \<lbrace> (global \<acute>\<sigma> x )\<rbrace>
\<parallel>
  \<lbrace> (global \<acute>\<sigma> x ) \<and> [\<zero>\<^sub>x 2]\<^sub>0\<acute>\<sigma> \<and> [\<one>\<^sub>x 2] \<acute>\<sigma> \<rbrace>
    <x :=\<^sub>3 2 \<acute>\<sigma>>
  \<lbrace> (global \<acute>\<sigma> x ) \<rbrace>
\<parallel>
  \<lbrace> (global \<acute>\<sigma> x ) \<rbrace>
    <\<acute>a \<leftarrow>\<^sub>4 x \<acute>\<sigma>> ;;
  \<lbrace> (global \<acute>\<sigma> x ) \<and> enc_t\<acute>\<sigma> 4 x \<acute>a \<and>  (\<acute>a  = 1 \<longrightarrow> [\<one>\<^sub>x \<acute>a]\<acute>\<sigma>) \<and> [\<one>\<^sub>x 2]\<acute>\<sigma> \<rbrace>
    <\<acute>b \<leftarrow>\<^sub>4 x \<acute>\<sigma>> 
  \<lbrace> (global \<acute>\<sigma> x ) \<and> (\<acute>a \<noteq> \<acute>b \<longrightarrow> [\<acute>a \<leadsto>\<^sub>x \<acute>b]\<acute>\<sigma>) \<and>  (\<acute>a = 1 \<longrightarrow> [\<one>\<^sub>x \<acute>a]\<acute>\<sigma>) \<and> (\<acute>b = 2 \<longrightarrow> [\<one>\<^sub>x \<acute>b]\<acute>\<sigma>)\<rbrace>
\<parallel>
  \<lbrace> (global \<acute>\<sigma> x ) \<rbrace>
    <\<acute>c \<leftarrow>\<^sub>5 x \<acute>\<sigma>> ;;
  \<lbrace> (global \<acute>\<sigma> x ) \<and>  enc_t\<acute>\<sigma> 5 x \<acute>c \<and>  (\<acute>c = 2 \<longrightarrow> [\<one>\<^sub>x \<acute>c]\<acute>\<sigma>) \<rbrace>
    <\<acute>d \<leftarrow>\<^sub>5 x \<acute>\<sigma>> 
  \<lbrace> (global \<acute>\<sigma> x) \<and> (\<acute>c \<noteq> \<acute>d \<longrightarrow> [\<acute>c \<leadsto>\<^sub>x \<acute>d]\<acute>\<sigma>) \<and>  (\<acute>c = 2 \<longrightarrow> [\<one>\<^sub>x \<acute>c]\<acute>\<sigma>) \<and> (\<acute>d = 1 \<longrightarrow> [\<one>\<^sub>x \<acute>d]\<acute>\<sigma>)\<rbrace>
COEND
  \<lbrace> \<acute>a = 1 \<and> \<acute>b = 2 \<and> \<acute>c  = 2 \<longrightarrow> \<acute>d \<noteq> 1 \<rbrace>" 
  apply (oghoare;(simp add: Collect_conj_eq[symmetric] Collect_imp_eq[symmetric] Collect_disj_eq[symmetric] Collect_mono_iff )?; clarify?; simp_all?)
  using p_vorder_contradiction by blast 
    




end
